Agentic Scientific Simulation: Execution-Grounded Model Construction and Reconstruction

LLM agents are increasingly used for code generation, but physics-based simulation poses a deeper challenge: natural-language descriptions of simulation models are inherently underspecified, and different admissible resolutions of implicit choices produce physically valid but scientifically distinct configurations. Without explicit detection and resolution of these ambiguities, neither the correctness of the result nor its reproducibility from the original description can be assured. This paper investigates agentic scientific simulation, where model construction is organized as an execution-grounded interpret-act-validate loop and the simulator serves as the authoritative arbiter of physical validity rather than merely a runtime. We present JutulGPT, a reference implementation built on the fully differentiable Julia-based reservoir simulator JutulDarcy. The agent combines structured retrieval of documentation and examples with code synthesis, static analysis, execution, and systematic interpretation of solver diagnostics. Underspecified modelling choices are detected explicitly and resolved either autonomously (with logged assumptions) or through targeted user queries. The results demonstrate that agent-mediated model construction can be grounded in simulator validation, while also revealing a structural limitation: choices resolved tacitly through simulator defaults are invisible to the assumption log and to any downstream representation. A secondary experiment with autonomous reconstruction of a reference model from progressively abstract textual descriptions shows that reconstruction variability exposes latent degrees of freedom in simulation descriptions and provides a practical methodology for auditing reproducibility. All code, prompts, and agent logs are publicly available.

==> anc/agent_output_journal.md <==
# JutulGPT Session

_Session started: 2026-02-16 16:23:45_

_Versions: Julia 1.12.4 | Jutul 0.4.16 | JutulDarcy 0.3.3_

---

## User

Given the description below, setup and run the full simulation for the entire time period. Complete the task autonomously without stopping to ask questions. 

We simulate an immiscible, two-phase unfavorable waterflood in a deformed 3D $1000\times 1000\times 50\ \mathrm{m}$ reservoir discretized by a $100\times 100\times 30$ grid (300k cells). Stratigraphy comprises three units (10 layers each) with i.i.d. lognormal permeability fields having arithmetic means of 100, 200, and 900 mD and standard deviations of 30, 60, and 90 mD, respectively; porosity is i.i.d. lognormal with means 0.18/0.20/0.22 and standard deviations equal to one quarter of the mean. Layer interfaces are laterally undulated (2 m amplitude) and the grid is further deformed into a dome-shaped anticline (30 m top uplift). Water–oil flow uses constant densities (1000/800 kg·m⁻³), constant viscosities (0.5/5 cP), and Brooks–Corey relative permeability with exponents 2 and residual saturations 0.2/0.2. Four corner injectors are rate-controlled to inject one pore volume over 10 years (equal split), while three interior producers are BHP-controlled at 50 bar; the initial state is uniform at 150 bar and $S_w=0.2$.

---

## Reasoning Summary

**Setting up a simulation**

I'm working on an autonomous full simulation in Julia using JutulDarcy. My plan is to set up grid deformation, properties, wells, and create a schedule for 10 years. I definitely need to check the documentation and examples first. To gather resources, I'll retrieve examples related to immiscible two-phase flow, deforming the grid, lognormal fields, wells, and PV rates. So, I'll use the retrieve_jutuldarcy_examples query to start.

## Agent


### Tool Calls
**`retrieve_jutuldarcy_examples`**
```json
{
  "query": "immiscible two-phase waterflood 3D grid wells rate controlled injectors pore volume over time Brooks-Corey relative permeability residual saturation"
}
```

---

#### Retrieving from JutulDarcy examples — `JutulDarcy`

**Query:** immiscible two-phase waterflood 3D grid wells rate controlled injectors pore volume over time Brooks-Corey relative permeability residual saturation

**Results:** 3

Retrieved 3 examples:
- examples/workflow/tracers_two_wells.jl
- examples/introduction/two_phase_buckley_leverett.jl
- examples/workflow/rate_optimization.jl

---

## Reasoning Summary

**Simulating a large grid**

I need to simulate a large 300k grid with deformations involving three units and a lognormal K, phi, and undulating interfaces representing anticline deformation. The goal is to set up an immiscible system with constant densities and viscosities, using Brooks-Corey relative permeability parameters. I must also configure injectors and producers while ensuring the pressure and saturations are set correctly. To achieve this, I'll have to write Julia code using Jutul and JutulDarcy, incorporating methods for grid deformation along the way.

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "deform"
}
```

---

#### Grep search: deform — `grep_search`

**Args:** `query='deform'`

No matches found for: deform

---

## Reasoning Summary

**Exploring grid deformation**

I need to figure out grid deformation. One option is to modify cell coordinates or maybe use Jutul Mesh deformation. It sounds like both could work! I should also search for undulated layers and look into examples of anticlines to get more ideas. There seems to be a lot to explore here, and I'm curious to see how these approaches might fit into what I need to achieve!

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "anticline"
}
```

---

#### Grep search: anticline — `grep_search`

**Args:** `query='anticline'`

No matches found for: anticline

---

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "CartesianMesh(("
}
```

---

#### Grep search: CartesianMesh(( — `grep_search`

**Args:** `query='CartesianMesh(('`

Found 12 matches in 12 files:
- examples/compositional/clapeyron.jl (1 match)
- examples/data_assimilation/advanced_history_match.jl (1 match)
- examples/discretization/consistent_avgmpfa.jl (1 match)
- examples/discretization/mpfa_weno_discretizations.jl (1 match)
- examples/geothermal/htates_intro.jl (1 match)
- examples/introduction/intro_sensitivities.jl (1 match)
- examples/introduction/two_phase_gravity_segregation.jl (1 match)
- examples/introduction/two_phase_unstable_gravity.jl (1 match)
- examples/workflow/equilibrium_state.jl (1 match)
- examples/workflow/five_spot_ensemble.jl (1 match)
- examples/workflow/fully_differentiable_geothermal.jl (1 match)
- examples/workflow/tracers_two_wells.jl (1 match)

---

## Agent


### Tool Calls
**`read_from_file`**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/five_spot_ensemble.jl",
  "read_full_file": true,
  "start_line_number_base_zero": 0,
  "end_line_number_base_zero": 999999
}
```

---

#### Read file — `read_from_file`

**Args:**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/five_spot_ensemble.jl",
  "lines": "0-182"
}
```

Reading file /home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/five_spot_ensemble.jl (lines 0-182)

---

## Reasoning Summary

**Planning custom 3D model**

I'm looking to build a custom 3D model that's quite large—100x100x30 with around 300,000 cells. Even though this might be heavy, I'll work on the full simulation while being cautious of memory issues. I'll use an iterative solver like HYPRE, which might take longer, but that's fine. 

I'll set the grid dimensions to match the physical size and adjust mesh coordinates for deformation. I need to find functions for deforming the mesh, so I’ll search for examples related to that.

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "coordinates"
}
```

---

#### Grep search: coordinates — `grep_search`

**Args:** `query='coordinates'`

Found 1 matches in 1 files:
- examples/workflow/co2_sloped.jl (1 match)

---

## Agent


### Tool Calls
**`read_from_file`**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/co2_sloped.jl",
  "read_full_file": true,
  "start_line_number_base_zero": 0,
  "end_line_number_base_zero": 999999
}
```

---

#### Read file — `read_from_file`

**Args:**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/co2_sloped.jl",
  "lines": "0-385"
}
```

Reading file /home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/co2_sloped.jl (lines 0-385)

---

## Reasoning Summary

**Exploring simulation setup**

I'm considering using UnstructuredMesh for my cart_mesh with z_is_depth set to true. I'll modify node_points for deformation, aiming for a large 3D mesh with 300k cells, which is substantial but manageable with HYPRE. The full simulation should span about 10 years, injecting 1 PV and using 120 steps of around 30.4167 days each. I also need to set up stratigraphy with 3 units of 10 layers each, incorporating lognormal parameters for permeability and porosity. Let’s make this work!

**Clarifying unit conversions and setup**

I'm thinking about using Darcy units for permeability, where 1 Darcy is about 9.869e-13 m². In JutulDarcy, I need to use unit si_units(:darcy), and convert mD into Darcy by multiplying by 1e-3. For example, 100 mD is 0.1 Darcy. I also need porosity means and standard deviations to complete the parameters. For grid deformation, I plan for a sinusoidal z-coordinate dependent on x and y, so I’ll start with a cart mesh of physical dimensions. If z_is_depth is true, then I’ll make sure that z increases downwards.

**Understanding uplift and layer modification**

I'm considering what uplift means in this context—negative dz at the top might be the case. We have a dome-shaped anticline with 30 m of uplift where the center is shallower, so I think I'll modify the z coordinates accordingly. Using a cosine dome function seems clearer: dz_dome = -30 * cos(π*(x-500)/1000) * cos(π*(y-500)/1000) to achieve maximum uplift at the center. I'll also look at layer undulations that depend on x and y, adjusting node positions globally to create undulating layers based on predetermined thickness.

**Defining stratigraphic units and undulation**

For my stratigraphic units, I’ll have 10 layers with each layer at about 16.6667 m thick, creating interfaces at k=10 and k=20. Since the layer interfaces are laterally undulated with a 2 m amplitude, I might apply this undulation at those specific depths. However, I think it could be simpler to apply the undulation to all z-levels by scaling the amplitude with sin(π*z/50). I could map the new z-coordinates to create smooth undulating internal surfaces throughout. I'll also consider using linear interpolation for shifts at boundaries to keep it organized.

**Finalizing setup for mesh and fluids**

I'm defining the dome uplift and undulation functions, where the dome uplift decreases with depth. The goal is to create a new z-coordinate that incorporates both the dome and undulation effects to ensure undulating internal surfaces. For wells, I'll set up four corner injectors to split the total injection volume over 10 years. I plan to use constant densities and viscosities in my ImmiscibleSystem setup. I'll review documentation for ConstantCompressibilityDensities to ensure I’m using the correct parameters for my setup. Let's get this going!

## Agent


### Tool Calls
**`retrieve_function_documentation`**
```json
{
  "function_names": [
    "ConstantCompressibilityDensities",
    "BrooksCoreyRelativePermeabilities",
    "setup_reservoir_model",
    "setup_reservoir_state",
    "setup_reservoir_forces",
    "simulate_reservoir",
    "reservoir_domain",
    "UnstructuredMesh",
    "setup_vertical_well",
    "TotalRateTarget",
    "InjectorControl",
    "ProducerControl",
    "BottomHolePressureTarget",
    "pore_volume"
  ]
}
```

---

#### Function Documentation Retriever — `retrieve_function_documentation`

**Args:**
```json
{
  "function_names": [
    "ConstantCompressibilityDensities",
    "BrooksCoreyRelativePermeabilities",
    "setup_reservoir_model",
    "setup_reservoir_state",
    "setup_reservoir_forces",
    "simulate_reservoir",
    "reservoir_domain",
    "UnstructuredMesh",
    "setup_vertical_well",
    "TotalRateTarget",
    "InjectorControl",
    "ProducerControl",
    "BottomHolePressureTarget",
    "pore_volume"
  ]
}
```

Retrieving documentation for functions: ConstantCompressibilityDensities, BrooksCoreyRelativePermeabilities, setup_reservoir_model, setup_reservoir_state, setup_reservoir_forces, simulate_reservoir, reservoir_domain, UnstructuredMesh, setup_vertical_well, TotalRateTarget, InjectorControl, ProducerControl, BottomHolePressureTarget, pore_volume

---

## Reasoning Summary

**Setting up simulation in Julia**

I need to write Julia code to set up a model with 300,000 cells and simulate it over 10 years. This will involve dealing with deformation and undulated interfaces. I'll use UnstructuredMesh and adjust coordinates like in co2_sloped. The model dimensions will be 100x100x30 in 3D. I'll create stratigraphy layers with various permeability and porosity through i.i.d lognormal distributions. I'll need to calculate parameters and decide whether to use a scalar or tensor for permeability and porosity.

**Implementing deformation in layers**

I need to handle lateral undulation in layer interfaces with a 2 m amplitude. This affects the boundaries between units, especially around k=10 and k=20. To deform the grid, I can add a sinusoidal variation to the vertical coordinates of the nodes, adjusting with x and y. The thickness of the layers will change accordingly. I’m thinking of using a dome function for a dome-shaped anticline with a 30 m uplift at the center to further modify the top surface, relative to the edges.

**Applying depth weighting for uplift**

I want to apply a scaling effect based on depth for the dome-shaped anticline with a 30 m uplift at the top, tapering to zero at the bottom. This means I need to shift all grid points accordingly, maybe in a linear fashion. I’ll implement a vertical shift formula where uplift varies with depth, using z as a depth indicator. Since I’ll set z_is_depth to true, I’ll subtract the uplift effect from the z coordinate to reflect the dome shape properly, ensuring it reduces depth near the center.

**Implementing sinusoidal undulation**

I need to consider the sinusoidal undulation at layer boundaries, where interface shifts occur at depths like z1 = H/3. Each layer is about 1.67 m thick, with 10 layers total. The interface depths after 10 and 20 layers would be z10 = 10*dz and z20 = 20*dz. I plan to use a sinusoidal function to shift these depths by ±2 m. I'll implement a piecewise linear warping to ensure the interfaces are accurately shifted, focusing on the boundaries rather than the top and bottom.

**Configuring immiscible flow parameters**

For the immiscible model, I think I should set default densities to be constant, but it seems safer to use variable PhaseMassDensities. I'll set the density using ConstantCompressibilityDensities with a reference pressure and density. Additionally, I need to keep viscosities constant, so I'll configure PhaseViscosities accordingly. For 300,000 cells, I’ll probably need an iterative solver like HYPRE. I’ll look for examples of using HYPRE in large models while setting up the reservoir model and simulator parameters.

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "HYPRE"
}
```

---

#### Grep search: HYPRE — `grep_search`

**Args:** `query='HYPRE'`

Found 20 matches in 16 files:
- docs/src/man/advanced/mpi.md (4 matches)
- examples/workflow/co2_sloped.jl (2 matches)
- docs/src/man/intro.md (1 match)
- examples/data_assimilation/cgnet_egg.jl (1 match)
- examples/geothermal/geothermal_doublet.jl (1 match)
- examples/geothermal/htates_intro.jl (1 match)
- examples/introduction/intro_sensitivities.jl (1 match)
- examples/introduction/spe10.jl (1 match)
- examples/validation/validation_egg.jl (1 match)
- examples/validation/validation_norne_nohyst.jl (1 match)
- examples/validation/validation_olympus_1.jl (1 match)
- examples/validation/validation_thermal.jl (1 match)
- examples/workflow/five_spot_ensemble.jl (1 match)
- examples/workflow/fully_differentiable_geothermal.jl (1 match)
- examples/workflow/model_coarsening.jl (1 match)
- examples/workflow/rate_optimization.jl (1 match)

---

## Agent


### Tool Calls
**`read_from_file`**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/docs/src/man/intro.md",
  "read_full_file": false,
  "start_line_number_base_zero": 0,
  "end_line_number_base_zero": 120
}
```

---

#### Read file — `read_from_file`

**Args:**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/docs/src/man/intro.md",
  "lines": "0-61"
}
```

Reading file /home/jakob/.julia/packages/JutulDarcy/Eax4K/docs/src/man/intro.md (lines 0-61)

---

## Agent


### Tool Calls
**`retrieve_function_documentation`**
```json
{
  "function_names": [
    "setup_reservoir_simulator",
    "setup_linear_solver",
    "SimulatorConfig",
    "ReservoirSimResult",
    "print_stats"
  ]
}
```

---

#### Function Documentation Retriever — `retrieve_function_documentation`

**Args:**
```json
{
  "function_names": [
    "setup_reservoir_simulator",
    "setup_linear_solver",
    "SimulatorConfig",
    "ReservoirSimResult",
    "print_stats"
  ]
}
```

Retrieving documentation for functions: setup_reservoir_simulator, setup_linear_solver, SimulatorConfig, ReservoirSimResult, print_stats

---

## Reasoning Summary

**Computing uplift for anticline**

I'm planning to compute the uplift using a formula related to a dome-shaped anticline. The maximum uplift of 30m happens at the center, decreasing toward the edges. I'll implement a parabolic function for this. For corners where the radius exceeds 500, the uplift drops to zero. I'll use a weight to adjust uplift based on depth, ensuring that at the bottom level, there's no uplift. It's essential to consider how undulation affects all nodes in the grid as well.

**Implementing undulation and permeability**

I’ll apply a uniform undulation weight across all depth levels, which will affect both the top and bottom surfaces. They mentioned undulated interfaces, so I think this approach works. For the properties, I need three units with 10 layers each, where permeability will follow a lognormal distribution. I'll use a function to convert the mean and standard deviation into the log space parameters. Sampling will be done based on that, and I'll convert permeability from mD to SI units, using the Darcy unit for consistency.

**Setting up porosity and fluid properties**

I need to clamp the porosity values between 0.01 and 0.6 to keep them reasonable. The lognormal distribution guarantees positive values but might go over 1, so this is a good check. For the fluid phases, I’ll define water and oil using AqueousPhase and LiquidPhase. I plan to set the reference densities and keep viscosities constant. 

For density functions, I’ll use ConstantCompressibilityDensities to ensure constant density, setting compressibility to zero. I’ll also define relative permeabilities and establish the initial state with uniform pressure and specified saturations.

**Planning phase ordering and well placement**

First, I need to clarify phase ordering, where AqueousPhase will be injected first. So, I’ll set the saturations to [0.2, 0.8]. I need to check an example that indicates mixing with [1, 0] for water injection. For wells, I’ll have 4 corner injectors injecting 1 pore volume over 10 years, along with 3 interior producers maintained at 50 bar.

Since the grid is 100x100, I can position the interior producers along a line at (50, 50), (25, 50), and (75, 50). For vertical well placement, I assume full perforation. I’ll also set a time schedule with monthly reporting for the 10-year duration, calculating steps accordingly.

**Setting up simulation parameters**

I'm planning to run the simulation with fewer steps by using coarse reporting. By choosing to report quarterly over the 10-year period, I can manage storage efficiently. I’ll incorporate automatic timestepping with maximum timesteps around 90 days but will set a 0.25-year report frequency. 

Next, I need to ensure the UnstructuredMesh accepts the z_is_depth keyword. It’s crucial to deform the mesh before creating the domain to maintain geometric accuracy. I’ll also compute the undulation for layer interfaces to ensure all node points are affected. Lastly, I should check the gravity settings, as this will be significant for the waterflooding model.

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "Gravity"
}
```

---

#### Grep search: Gravity — `grep_search`

**Args:** `query='Gravity'`

Found 19 matches in 11 files:
- examples/introduction/two_phase_gravity_segregation.jl (3 matches)
- examples/introduction/two_phase_unstable_gravity.jl (3 matches)
- docs/src/man/basics/parameters.md (2 matches)
- docs/src/man/basics/solution.md (2 matches)
- examples/data_assimilation/optimize_simple_bl.jl (2 matches)
- examples/workflow/equilibrium_state.jl (2 matches)
- docs/src/man/basics/systems.md (1 match)
- examples/data_assimilation/cgnet_egg.jl (1 match)
- examples/introduction/intro_sensitivities.jl (1 match)
- examples/introduction/wells_intro.jl (1 match)
- examples/workflow/co2_sloped.jl (1 match)

---

## Agent


### Tool Calls
**`read_from_file`**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/introduction/wells_intro.jl",
  "read_full_file": false,
  "start_line_number_base_zero": 0,
  "end_line_number_base_zero": 220
}
```

---

#### Read file — `read_from_file`

**Args:**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/introduction/wells_intro.jl",
  "lines": "0-220"
}
```

Reading file /home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/introduction/wells_intro.jl (lines 0-220)

---

## Reasoning Summary

**Calculating uplift for nodes**

I'm working to add a variable for uplift at each node based on coordinates. The idea is to calculate uplift using an exponential decay function influenced by distance. Based on the values provided, the maximum uplift is meant to raise the center surface while possibly keeping the base unchanged. I'll consider depth adjustments for nodes and ensure the central uplift reduces depth by 30 m. This involves implementing a dome depth correction related to vertical coordinates.

**Adjusting depth and permeability calculations**

If I'm treating z as depth, then smaller z values at the top imply uplift. To ensure correct weighting, I’ll use a function that assigns 1 to top nodes and 0 to those at the bottom. Awesome! I also need to consider undulations that might vary the depth by +/- 2 m, but I'll need to avoid any negative depths. For permeability, I'll break it into three units, each with 10 layers, using a lognormal distribution to determine parameters like mean and standard deviation. Then I'll convert these for proper sampling.

**Handling unit conversions and fluid dynamics**

I need to get the unit conversions right, using Darcy as the SI unit, where 100 mD equals 0.1 Darcy. My permeability calculations will work with K = perm_mD multiplied by 1e-3 Darcy. I'll treat the permeability tensor as isotropic with a scalar K for each cell. For porosity, I’ll use a lognormal distribution with means around 0.18 to 0.22, clamping between 0.01 and 0.6 to keep it realistic. Water's viscosity of 0.5 cP versus oil's 5 cP means water has lower viscosity, which could lead to more mobility, possibly causing fingering that’s unfavorable.

**Configuring an immiscible system**

When setting up an immiscible system, I need to choose the right phases: AqueousPhase for water and LiquidPhase for oil, since they don't mix well. I’ll establish reference densities of 1000 kg/m³ for water and 800 kg/m³ for oil, and set the viscosities as PhaseViscosities at 0.5e-3 and 5e-3 Pa*s. I'll ensure the relative permeability is set up properly with BrooksCorey. For wells, I’ll have four corner injectors and three interior producers, placing them symmetrically away from boundaries for optimal efficiency.

**Setting up the injection model**

I’m outlining the injection strategy with corner injectors and interior producers. The injection rate will be one pore volume over 10 years, with values derived from pore_volume in the domain. I'll set a time schedule of 10 years, using a step structure that includes initial smaller steps for a smooth startup. Each injector will contribute equally to the total injection rate, adjusted for water density. For producers, I’ll establish a controlled bottom-hole pressure. I'll implement grid deformation for depth management and ensure high performance with HYPRE solvers for simulation.

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "precond = :cpr"
}
```

---

#### Grep search: precond = :cpr — `grep_search`

**Args:** `query='precond = :cpr'`

Found 1 matches in 1 files:
- docs/src/man/advanced/gpu.md (1 match)

---

## Agent


### Tool Calls
**`read_from_file`**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/docs/src/man/advanced/gpu.md",
  "read_full_file": false,
  "start_line_number_base_zero": 0,
  "end_line_number_base_zero": 90
}
```

---

#### Read file — `read_from_file`

**Args:**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/docs/src/man/advanced/gpu.md",
  "lines": "0-67"
}
```

Reading file /home/jakob/.julia/packages/JutulDarcy/Eax4K/docs/src/man/advanced/gpu.md (lines 0-67)

---

## Reasoning Summary

**Exploring node modifications**

I'm thinking about modifying node z by adding w(x,y) * f(z), where f changes with depth to create bending at specific points. For instance, I could use A1*sin(...) * (1 - z/H) to undulate surfaces. I want the amplitude at the top to vary, but let’s consider defining two sinusoidal functions, w1 and w2. I'm also treating z as depth, transitioning from 0 to H (50), and applying a dome shape for uplift effects.

**Refining the displacement model**

I'm thinking about applying a linear decay with depth, understanding that the bottom will be less affected. Since we're looking at an anticline, this might warp the entire structure, so I'm considering a top uplift of 30m that decays to 0 at the bottom. To achieve this, I can use dome displacement scaled by (1 - z/H). The idea is to create an undulation with a 2m amplitude, adjusting the vertical displacement based on the sine functions and making sure it aligns with the interface depths. I want to compute the undulation for each (x,y) pair efficiently.

**Mapping undulations**

I'm considering applying undulations only to the z10 and z20 boundaries. To do this, I'll shift the depth above and below these interfaces to create the mapping. Originally, the depths are calculated as z0=0, z1=H/3, and with 10 layers of 1.6667 m each, I find z10 at 16.6667 and z20 at 33.3333. I'll undulate these interfaces by adding the same displacement u. The mapping function will allow for linear transitions between the original and new depths while maintaining overall thickness, keeping the top and bottom flat.

**Updating mesh properties**

I need to update the mesh.node_points by calculating the x, y, and z coordinates for each point, then computing the displacement u, and mapping z accordingly. After that, I’ll apply the dome displacement with the formula dome = -30 * (1 - z/H) * exp(-r2/(2*s^2)), potentially using s as 350m. 

Next, I'll focus on defining the domain as reservoir_domain(mesh, with parameters for permeability and porosity. For the 3D unstructured mesh, I'll check if cell_ijk exists to assign properties by layer based on the K index. Each unit has 10 layers, and I'll sample each cell appropriately for both K and porosity values using a lognormal distribution.

**Setting up fluid parameters**

I'm working with a two-phase immiscible fluid system involving AqueousPhase and LiquidPhase, with densities of 1000 kg/m³ for water and 800 kg/m³ for oil. Their viscosities are constant at 0.5 cP and 5 cP, translating to 0.5e-3 and 5e-3 Pa*s, respectively. For the JutulDarcy simulation, I need to set the PhaseViscosities using setup_parameters. I plan to establish this in the reservoir model and set the relative permeability using BrooksCoreyRelativePermeabilities.

I also need to consider reference densities and whether to use constant compressibility. For constant density, I'll check if I can simply utilize system reference densities with compressibility set to zero. I'll explore the documentation for `ConstantDensities` and set up the necessary parameters efficiently.

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "ConstantDens"
}
```

---

#### Grep search: ConstantDens — `grep_search`

**Args:** `query='ConstantDens'`

No matches found for: ConstantDens

---

## Reasoning Summary

**Adjusting time steps for injection rate**

I'm thinking about using `yr` from `si_units` for precision. I want to add initial small steps, which will affect the total time. To keep it accurate, I could include these small steps and adjust the remaining time accordingly. I'll set `dt0` as `[1day, 7day, 30day]` and subtract that from the total time `T`. The requirement for the entire time period is 10 years, so the total `dt` should add up to that. I might keep `nstep` at 120 and rely on automatic internal timestepping.

**Running reservoir simulation**

I’m starting the process with `simulate_reservoir`, setting parameters for viscosities and maybe a couple of others. I’m considering using a maximum timestep of 60 days for performance or possibly 90 days instead, but I think I’ll go with `max_timestep = T/nstep`. For a large simulation, the compile time could be significant, and I worry it may be too heavy for the tool. There's a chance we might not finish due to memory issues or missing the HYPRE installation, so I’ll check that while gradually building the code. I'll run a small portion first to ensure everything loads correctly.

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nprintln(\"JutulDarcy version loaded\")\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
println("JutulDarcy version loaded")

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 7.18 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
JutulDarcy version loaded

```

_✓ Success_

---

## Reasoning Summary

**Considering deformation in meshes**

I'm working on undulated interfaces with an amplitude of 2 m. I think the layer boundaries can vary laterally by adjusting the z-coordinate as a function of x and y. To do that, I’ll apply a 3D vertical deformation based on the z-level. The plan is to start with Cartesian and Unstructured Mesh setups where each node has x, y, and z depths.  

I’ll create a deformation function for uplift that decreases linearly from the top surface downwards. Also, I need to clarify if the undulated layer interfaces apply to all layers or just the boundaries between units.

**Implementing sinusoidal undulation**

I’m planning to implement sinusoidal undulation in the z-direction for all nodes, depending on their x and y positions. The modulation will be influenced by the vertical position, so nodes at the interfaces get the full amplitude, while others interpolate. Instead of complicating it, I could apply a perturbation based on the normalized depth position multiplied by a sine wave.  

I want to create a vertical displacement field that maintains the total thickness by ensuring zero displacement at the base, while allowing the interfaces to undulate relative to each other using a different phase based on z.

**Defining layer interface undulation**

The phrase "layer interfaces laterally undulated" suggests that each interface has variation in topography, meaning the z-coordinates at each k-level can differ laterally. The spacing between them might also vary but generally stay consistent. To clarify this, I could define a vertical coordinate mapping based on a perturbed "top surface" and "bottom surface." 

I think it makes sense to outline four surfaces: the top, two interfaces, and the bottom, with undulations of 2 m for the interfaces and a dome shape of 30 m for the top. Then, I can interpolate z values for nodes based on their vertical indexes in the Cartesian mesh.

**Reshaping nodes for undulation**

I can reshape the nodes by identifying their x and y positions along with the layer node indices. UnstructuredMesh nodes are indeed a bit tricky, but for a Cartesian mesh, the node_points correspond to a regular grid. To achieve interface undulation, I can compute the displacement based on the current coordinates and establish a normalized vertical coordinate ζ = z/H, given the depth.

I could use piecewise vertical displacement functions centered around the interface depths, which are at approximately 16.666 m and 33.333 m. By defining the displacement to change signs above and below the interfaces, I can achieve the desired undulation shape effectively.

**Defining node properties and calculations**

I’m focusing on defining δz_und to map vertical positions for each node based on their unit indices. For nodes in the top unit, I can apply an undulation amplitude, adjusting the values for interfaces and the bottom. It seems reasonable to simplify by using a consistent amplitude for all relevant surfaces while ensuring the vertical mapping retains thickness. 

Next, I can compute the k-level index from the z-coordinate for the Cartesian mesh and establish vertical surfaces with dome uplift and sinusoidal undulation applied to the interfaces. Then I'll define permeability and porosity properties for cells while ensuring lognormal distributions fit the required parameters. For fluid phases, I'm thinking of using aqueous and liquid phases, noting the relevant densities and viscosities. This will all help create an accurate representation of the system.

**Setting up the reservoir model**

I need to define relative permeabilities and residual saturations for the system, ensuring water and oil phases are correctly positioned. I'll set up four corner injectors and three interior producers. For the injection rate, I want to compute pore volume carefully, targeting one pore volume injected over ten years. 

My timestep schedule needs to include small initial steps for stability, which will be essential for convergence. I also plan to use constant densities and viscosities, making simple adjustments to the density settings. Lastly, I’ll set up an iterative solver to handle the simulation efficiently, keeping an eye on memory constraints since we're processing a big grid.

**Running the reservoir simulation**

I’m setting more lenient simulation options, such as adjusting the tolerance and enabling timestep cuts. I need to configure an unstructured mesh for my reservoir domain in 3D and position the interior producers appropriately.

The plan includes running the simulation for ten years with 40 steps of 0.25 years each. I'll also ensure proper permeability and porosity settings by creating lognormal samples since the cells will require specific arrays. Then, I’ll set up controls for injectors and producers, and prepare to run the actual simulation, keeping an eye on performance to avoid issues with memory or runtime.

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nusing Random, Statistics\n\n# --- Units ---\nDarcy, bar, kg, meter, day, yr = si_units(:darcy, :bar, :kilogram, :meter, :day, :year)\n\n# --- Grid: 1000 x 1000 x 50 m, 100 x 100 x 30 cells ---\n(nx, ny, nz) = (100, 100, 30)\n(Lx, Ly, H)  = (1000.0, 1000.0, 50.0)\ncart = CartesianMesh((nx, ny, nz), (Lx, Ly, H))\nmesh = UnstructuredMesh(cart, z_is_depth = true)\n\n# --- Geometric deformation ---\n# 1) Dome-shaped anticline: 30 m top uplift at center, tapering to 0 at edges\n# 2) Lateral undulation of internal unit interfaces (and smoothly interpolated in-between): 2 m amplitude\n\npoints0 = copy(mesh.node_points)\npoints  = mesh.node_points\n\nh1 = H*(10/nz) # interface after 10 layers\nh2 = H*(20/nz) # interface after 20 layers\n\nfunction uplift_dome(x, y, Lx, Ly)\n    xc = 0.5Lx; yc = 0.5Ly\n    R  = 0.5*min(Lx, Ly)\n    r  = sqrt((x-xc)^2 + (y-yc)^2)\n    if r >= R\n        return 0.0\n    else\n        # cosine bell: 1 at center, 0 at r=R\n        return 30.0*(cos(0.5*pi*r/R)^2)\n    end\nend\n\nfunction undulate(x, y, Lx, Ly)\n    return 2.0*sin(2pi*x/Lx)*sin(2pi*y/Ly)\nend\n\n# Surfaces as functions of x,y (depth coordinate, z positive ...
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
using Random, Statistics

# --- Units ---
Darcy, bar, kg, meter, day, yr = si_units(:darcy, :bar, :kilogram, :meter, :day, :year)

# --- Grid: 1000 x 1000 x 50 m, 100 x 100 x 30 cells ---
(nx, ny, nz) = (100, 100, 30)
(Lx, Ly, H)  = (1000.0, 1000.0, 50.0)
cart = CartesianMesh((nx, ny, nz), (Lx, Ly, H))
mesh = UnstructuredMesh(cart, z_is_depth = true)

# --- Geometric deformation ---
# 1) Dome-shaped anticline: 30 m top uplift at center, tapering to 0 at edges
# 2) Lateral undulation of internal unit interfaces (and smoothly interpolated in-between): 2 m amplitude

points0 = copy(mesh.node_points)
points  = mesh.node_points

h1 = H*(10/nz) # interface after 10 layers
h2 = H*(20/nz) # interface after 20 layers

function uplift_dome(x, y, Lx, Ly)
    xc = 0.5Lx; yc = 0.5Ly
    R  = 0.5*min(Lx, Ly)
    r  = sqrt((x-xc)^2 + (y-yc)^2)
    if r >= R
        return 0.0
    else
        # cosine bell: 1 at center, 0 at r=R
        return 30.0*(cos(0.5*pi*r/R)^2)
    end
end

function undulate(x, y, Lx, Ly)
    return 2.0*sin(2pi*x/Lx)*sin(2pi*y/Ly)
end

# Surfaces as functions of x,y (depth coordinate, z positive downward)
function surfaces(x, y)
    u = uplift_dome(x, y, Lx, Ly)
    w = undulate(x, y, Lx, Ly)
    z0 = 0.0 - u                      # top
    z1 = h1 - u*(1.0 - h1/H) + w      # unit interface 1
    z2 = h2 - u*(1.0 - h2/H) + w      # unit interface 2
    z3 = H                            # bottom fixed
    return z0, z1, z2, z3
end

# Map original z to deformed z by piecewise linear interpolation between surfaces
for i in eachindex(points)
    x, y, z = points0[i]
    z0, z1, z2, z3 = surfaces(x, y)
    if z <= h1
        a = z/h1
        z_new = (1-a)*z0 + a*z1
    elseif z <= h2
        a = (z-h1)/(h2-h1)
        z_new = (1-a)*z1 + a*z2
    else
        a = (z-h2)/(H-h2)
        z_new = (1-a)*z2 + a*z3
    end
    points[i] = SVector(x, y, z_new)
end

# --- Rock properties: 3 units, i.i.d. lognormal per unit ---

# Convert arithmetic mean/std to lognormal parameters
logn_params(M, S) = begin
    s2 = log(1 + (S^2)/(M^2))
    μ  = log(M) - 0.5*s2
    σ  = sqrt(s2)
    (μ, σ)
end

function rand_lognormal(M, S, n)
    μ, σ = logn_params(M, S)
    return exp.(μ .+ σ.*randn(n))
end

Random.seed!(12345)

nc = number_of_cells(mesh)
perm_mD = zeros(Float64, nc)
poro    = zeros(Float64, nc)

# Target stats per unit
perm_mean = (100.0, 200.0, 900.0)
perm_std  = ( 30.0,  60.0,  90.0)
poro_mean = (0.18, 0.20, 0.22)
poro_std  = (0.18/4, 0.20/4, 0.22/4)

# Fill by K-layer index (10 layers each unit)
unit_cells = (Int[], Int[], Int[])
for c in 1:nc
    _, _, k = cell_ijk(mesh, c)
    u = (k <= 10) ? 1 : (k <= 20 ? 2 : 3)
    push!(unit_cells[u], c)
end

for u in 1:3
    idx = unit_cells[u]
    n = length(idx)
    perm_mD[idx] .= rand_lognormal(perm_mean[u], perm_std[u], n)
    poro[idx]    .= rand_lognormal(poro_mean[u], poro_std[u], n)
end

# Porosity: clamp to physical range
@. poro = clamp(poro, 0.01, 0.6)

# Permeability: mD -> Darcy -> SI
perm = (perm_mD ./ 1000.0) .* Darcy

# --- Domain, wells, system ---
reservoir = reservoir_domain(mesh, permeability = perm, porosity = poro)

# Wells: 4 corner injectors, 3 interior producers
I1 = setup_vertical_well(reservoir, 1, 1,   name = :I1)
I2 = setup_vertical_well(reservoir, nx, 1,  name = :I2)
I3 = setup_vertical_well(reservoir, 1, ny,  name = :I3)
I4 = setup_vertical_well(reservoir, nx, ny, name = :I4)

P1 = setup_vertical_well(reservoir, nx÷2, ny÷2, name = :P1)
P2 = setup_vertical_well(reservoir, nx÷4, ny÷2, name = :P2)
P3 = setup_vertical_well(reservoir, 3nx÷4, ny÷2, name = :P3)

phases = (AqueousPhase(), LiquidPhase()) # water, oil
rhoS = [1000.0, 800.0] .* kg/meter^3
sys = ImmiscibleSystem(phases, reference_densities = rhoS)

model = setup_reservoir_model(reservoir, sys,
    wells = [I1, I2, I3, I4, P1, P2, P3],
    backend = :csr,
    block_backend = true
)

# Constant densities + Brooks–Corey relperm
c = [0.0, 0.0]
ρ = ConstantCompressibilityDensities(p_ref = 150*bar, density_ref = rhoS, compressibility = c)
kr = BrooksCoreyRelativePermeabilities(sys, [2.0, 2.0], [0.2, 0.2])
replace_variables!(model, PhaseMassDensities = ρ, RelativePermeabilities = kr)

# Constant viscosities
parameters = setup_parameters(model, PhaseViscosities = [0.5e-3, 5e-3])

# --- Schedule: inject 1 PV over 10 years ---
T = 10.0*yr
nstep = 20
dt = fill(T/nstep, nstep)

pv = pore_volume(model, parameters)
inj_rate_total = sum(pv)/sum(dt)
inj_rate = inj_rate_total/4

rate_target = TotalRateTarget(inj_rate)
I_ctrl = InjectorControl(rate_target, [1.0, 0.0], density = 1000.0)

bhp_target = BottomHolePressureTarget(50*bar)
P_ctrl = ProducerControl(bhp_target)

controls = Dict{Symbol, Any}(
    :I1 => I_ctrl,
    :I2 => I_ctrl,
    :I3 => I_ctrl,
    :I4 => I_ctrl,
    :P1 => P_ctrl,
    :P2 => P_ctrl,
    :P3 => P_ctrl
)
forces = setup_reservoir_forces(model, control = controls)

# --- Initial state ---
state0 = setup_reservoir_state(model, Pressure = 150*bar, Saturations = [0.2, 0.8])

# --- Run simulation ---
result = simulate_reservoir(state0, model, dt;
    parameters = parameters,
    forces = forces,
    info_level = 0,
    linear_solver = :bicgstab,
    precond = :cprw,
    max_timestep = 30.0*day,
    tol_cnv = 1e-4,
    tol_mb = 1e-7
)

wd, states, t = result
println("Done. Simulated ", t[end]/yr, " years with ", length(states), " report states.")
println("Final avg pressure (bar): ", mean(states[end][:Pressure]) / bar)
println("Final avg Sw: ", mean(states[end][:Saturations][1, :]))

# Return something small
(
    time_years = t./yr,
    producer_bhp_bar = Dict(k => wd[k][:bhp]./bar for k in (:P1, :P2, :P3)),
    injector_bhp_bar = Dict(k => wd[k][:bhp]./bar for k in (:I1, :I2, :I3, :I4))
)

```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: UndefVarError: `SVector` not defined in `Main`
Suggestion: check for spelling errors or missing imports.
Hint: a global variable of this name also exists in StaticArraysCore.
    - Also exported by StaticArrays (loaded but not imported in Main).

Stacktrace:
[1] top-level scope
   @ ./none:64
 [2] eval(m::Module, e::Any)
   @ Core ./boot.jl:489
 [3] exec_options(opts::Base.JLOptions)
   @ Base ./client.jl:283
 [4] _start()
   @ Base ./client.jl:550

_✗ Failed_

---

## Reasoning Summary

**Evaluating vector modification**

I need to import StaticArrays or utilize vectors for these coordinates. In my example, I'm looking at how points are represented as vectors, probably using StaticVector, but they simply add to an array. For my modifications, I used SVector. I think I need to adopt the approach of points[i] = points0[i] + [0,0,dz], but I want to maintain the type integrity. I should also verify the type of node_points entries to ensure everything works. Let's run a small snippet to check!

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\n(nx,ny,nz)=(2,2,2)\ncart=CartesianMesh((nx,ny,nz),(1.0,1.0,1.0))\nmesh=UnstructuredMesh(cart, z_is_depth=true)\npt=mesh.node_points[1]\nprintln(typeof(pt))\nprintln(pt)\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
(nx,ny,nz)=(2,2,2)
cart=CartesianMesh((nx,ny,nz),(1.0,1.0,1.0))
mesh=UnstructuredMesh(cart, z_is_depth=true)
pt=mesh.node_points[1]
println(typeof(pt))
println(pt)

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 8.65 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
StaticArraysCore.SVector{3, Float64}
[0.0, 0.0, 0.0]

```

_✓ Success_

---

## Reasoning Summary

**Clarifying array imports**

I need to either import StaticArraysCore or use a similar type constructor for points. It seems like points[i] could be constructed using something like SVector from StaticArraysCore. The suggestion was to use `using StaticArrays`, but I can't assume external packages unless absolutely necessary. I also remember that I didn’t use `using StaticArrays`, even though I believe it is loaded. So, I think I’ll try running the full code with imports and also consider performance issues related to the simulation's size.

**Planning simulation parameters**

I want to use 20 report steps over 10 years, which breaks down to about 3650 days. This means each report step would cover around 0.5 years, and internally, I’ll have roughly 122 steps based on a max dt of 30 days. However, with 300k cells and wells, that could take a while. For the info_level, I’m considering keeping it at 0. I’ll attempt using HYPRE if it’s installed, but it may not be. I’ll keep the reference pressure terms as p_ref and density_ref from the constants setup. Also, I need to ensure that the injection mix is set by mass phases and specify a surface density of 1000.0 kg/m³.

**Checking viscosity and implementation**

I’m working with viscosities, converting 0.5 cP to 0.0005 Pa*s, which is correct. For 5 cP, that’s 0.005 Pa*s. The unfavorable waterflood indicates that water is less viscous compared to oil, which is good. I need to check the relative permeability for residual values and the exponent. I’ll also re-implement the SVector import and make sure the mesh points update properly. In previous examples, modifications to mesh node_points worked, so that’s encouraging. Additionally, I should include `using Random, Statistics`, and be cautious of memory errors with my arrays. I’m thinking to optimize cell ordering directly too.

**Verifying mesh and indexing**

I’m looking at the integer division in Julia, where dividing 100 by 4 gives 25, which is correct. The grid is deformed into an Unstructured format, but I need to ensure that `setup_vertical_well` receives the correct logical indices i and j. As long as the mesh has logical dimensions, it should function properly. I see that UnstructuredMesh from Cartesian retains this logical indexing, so the cell_ijk function should work as intended. I’ll run the code again to test it out.

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nimport StaticArraysCore: SVector\nusing Random, Statistics\n\nDarcy, bar, kg, meter, day, yr = si_units(:darcy, :bar, :kilogram, :meter, :day, :year)\n\n(nx, ny, nz) = (100, 100, 30)\n(Lx, Ly, H)  = (1000.0, 1000.0, 50.0)\ncart = CartesianMesh((nx, ny, nz), (Lx, Ly, H))\nmesh = UnstructuredMesh(cart, z_is_depth = true)\n\n# --- Geometric deformation ---\npoints0 = copy(mesh.node_points)\npoints  = mesh.node_points\n\nh1 = H*(10/nz)\nh2 = H*(20/nz)\n\nfunction uplift_dome(x, y, Lx, Ly)\n    xc = 0.5Lx; yc = 0.5Ly\n    R  = 0.5*min(Lx, Ly)\n    r  = sqrt((x-xc)^2 + (y-yc)^2)\n    r >= R ? 0.0 : 30.0*(cos(0.5*pi*r/R)^2)\nend\nundulate(x, y, Lx, Ly) = 2.0*sin(2pi*x/Lx)*sin(2pi*y/Ly)\n\nfunction surfaces(x, y, Lx, Ly, H, h1, h2)\n    u = uplift_dome(x, y, Lx, Ly)\n    w = undulate(x, y, Lx, Ly)\n    z0 = 0.0 - u\n    z1 = h1 - u*(1.0 - h1/H) + w\n    z2 = h2 - u*(1.0 - h2/H) + w\n    z3 = H\n    return z0, z1, z2, z3\nend\n\nfor i in eachindex(points)\n    x, y, z = points0[i]\n    z0, z1, z2, z3 = surfaces(x, y, Lx, Ly, H, h1, h2)\n    if z <= h1\n        a = z/h1\n        z_new = (1-a)*z0 + a*z1\n    elseif z <= h2\n        a = (z-h1)/(h2-h1)\n...
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
import StaticArraysCore: SVector
using Random, Statistics

Darcy, bar, kg, meter, day, yr = si_units(:darcy, :bar, :kilogram, :meter, :day, :year)

(nx, ny, nz) = (100, 100, 30)
(Lx, Ly, H)  = (1000.0, 1000.0, 50.0)
cart = CartesianMesh((nx, ny, nz), (Lx, Ly, H))
mesh = UnstructuredMesh(cart, z_is_depth = true)

# --- Geometric deformation ---
points0 = copy(mesh.node_points)
points  = mesh.node_points

h1 = H*(10/nz)
h2 = H*(20/nz)

function uplift_dome(x, y, Lx, Ly)
    xc = 0.5Lx; yc = 0.5Ly
    R  = 0.5*min(Lx, Ly)
    r  = sqrt((x-xc)^2 + (y-yc)^2)
    r >= R ? 0.0 : 30.0*(cos(0.5*pi*r/R)^2)
end
undulate(x, y, Lx, Ly) = 2.0*sin(2pi*x/Lx)*sin(2pi*y/Ly)

function surfaces(x, y, Lx, Ly, H, h1, h2)
    u = uplift_dome(x, y, Lx, Ly)
    w = undulate(x, y, Lx, Ly)
    z0 = 0.0 - u
    z1 = h1 - u*(1.0 - h1/H) + w
    z2 = h2 - u*(1.0 - h2/H) + w
    z3 = H
    return z0, z1, z2, z3
end

for i in eachindex(points)
    x, y, z = points0[i]
    z0, z1, z2, z3 = surfaces(x, y, Lx, Ly, H, h1, h2)
    if z <= h1
        a = z/h1
        z_new = (1-a)*z0 + a*z1
    elseif z <= h2
        a = (z-h1)/(h2-h1)
        z_new = (1-a)*z1 + a*z2
    else
        a = (z-h2)/(H-h2)
        z_new = (1-a)*z2 + a*z3
    end
    points[i] = SVector{3, Float64}(x, y, z_new)
end

# --- Lognormal fields ---
logn_params(M, S) = begin
    s2 = log(1 + (S^2)/(M^2))
    μ  = log(M) - 0.5*s2
    σ  = sqrt(s2)
    (μ, σ)
end
rand_lognormal(M, S, n) = (μ, σ) = logn_params(M, S); exp.(μ .+ σ.*randn(n))

Random.seed!(12345)

nc = number_of_cells(mesh)
perm_mD = zeros(Float64, nc)
poro    = zeros(Float64, nc)

perm_mean = (100.0, 200.0, 900.0)
perm_std  = ( 30.0,  60.0,  90.0)
poro_mean = (0.18, 0.20, 0.22)
poro_std  = (0.18/4, 0.20/4, 0.22/4)

unit_cells = (Int[], Int[], Int[])
for c in 1:nc
    _, _, k = cell_ijk(mesh, c)
    u = (k <= 10) ? 1 : (k <= 20 ? 2 : 3)
    push!(unit_cells[u], c)
end

for u in 1:3
    idx = unit_cells[u]
    n = length(idx)
    perm_mD[idx] .= rand_lognormal(perm_mean[u], perm_std[u], n)
    poro[idx]    .= rand_lognormal(poro_mean[u], poro_std[u], n)
end
@. poro = clamp(poro, 0.01, 0.6)

perm = (perm_mD ./ 1000.0) .* Darcy

reservoir = reservoir_domain(mesh, permeability = perm, porosity = poro)

# Wells
I1 = setup_vertical_well(reservoir, 1, 1,   name = :I1)
I2 = setup_vertical_well(reservoir, nx, 1,  name = :I2)
I3 = setup_vertical_well(reservoir, 1, ny,  name = :I3)
I4 = setup_vertical_well(reservoir, nx, ny, name = :I4)
P1 = setup_vertical_well(reservoir, nx÷2,   ny÷2, name = :P1)
P2 = setup_vertical_well(reservoir, nx÷4,   ny÷2, name = :P2)
P3 = setup_vertical_well(reservoir, 3nx÷4,  ny÷2, name = :P3)

# System and model
phases = (AqueousPhase(), LiquidPhase())
rhoS = [1000.0, 800.0] .* kg/meter^3
sys = ImmiscibleSystem(phases, reference_densities = rhoS)

model = setup_reservoir_model(reservoir, sys,
    wells = [I1, I2, I3, I4, P1, P2, P3],
    backend = :csr,
    block_backend = true
)

ρ = ConstantCompressibilityDensities(p_ref = 150*bar, density_ref = rhoS, compressibility = [0.0, 0.0])
kr = BrooksCoreyRelativePermeabilities(sys, [2.0, 2.0], [0.2, 0.2])
replace_variables!(model, PhaseMassDensities = ρ, RelativePermeabilities = kr)
parameters = setup_parameters(model, PhaseViscosities = [0.5e-3, 5e-3])

# Schedule: 1 PV injected over 10 years
T = 10.0*yr
nstep = 20
dt = fill(T/nstep, nstep)

pv = pore_volume(model, parameters)
inj_rate_total = sum(pv)/sum(dt)
inj_rate = inj_rate_total/4

I_ctrl = InjectorControl(TotalRateTarget(inj_rate), [1.0, 0.0], density = 1000.0)
P_ctrl = ProducerControl(BottomHolePressureTarget(50*bar))
controls = Dict{Symbol, Any}(
    :I1 => I_ctrl, :I2 => I_ctrl, :I3 => I_ctrl, :I4 => I_ctrl,
    :P1 => P_ctrl, :P2 => P_ctrl, :P3 => P_ctrl
)
forces = setup_reservoir_forces(model, control = controls)

state0 = setup_reservoir_state(model, Pressure = 150*bar, Saturations = [0.2, 0.8])

result = simulate_reservoir(state0, model, dt;
    parameters = parameters,
    forces = forces,
    info_level = 0,
    linear_solver = :bicgstab,
    precond = :cprw,
    max_timestep = 30.0*day,
    tol_cnv = 1e-4,
    tol_mb = 1e-7
)

wd, states, t = result
println("Done. Simulated ", t[end]/yr, " years, ", length(states), " report steps.")
println("Final avg pressure (bar): ", mean(states[end][:Pressure]) / bar)
println("Final avg Sw: ", mean(states[end][:Saturations][1, :]))

# Some key well curves
for w in (:I1, :I2, :I3, :I4, :P1, :P2, :P3)
    println(w, " final BHP (bar): ", wd[w][:bhp][end]/bar)
end

(result = result,)
```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: ArgumentError: Package StaticArraysCore not found in current path.
- Run `import Pkg; Pkg.add("StaticArraysCore")` to install the StaticArraysCore package.

Stacktrace:
[1] macro expansion
   @ ./loading.jl:2403 [inlined]
 [2] macro expansion
   @ ./lock.jl:376 [inlined]
 [3] __require(into::Module, mod::Symbol)
   @ Base ./loading.jl:2386
 [4] require(into::Module, mod::Symbol)
   @ Base ./loading.jl:2362
 [5] eval(m::Module, e::Any)
   @ Core ./boot.jl:489
 [6] exec_options(opts::Base.JLOptions)
   @ Base ./client.jl:283
 [7] _start()
   @ Base ./client.jl:550

_✗ Failed_

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\n(nx,ny,nz)=(2,2,2)\nmesh = UnstructuredMesh(CartesianMesh((nx,ny,nz),(1.0,1.0,1.0)), z_is_depth=true)\npt = mesh.node_points[1]\nprintln(typeof(pt))\nmesh.node_points[1] = (0.1, 0.2, 0.3)\nprintln(mesh.node_points[1], \" \", typeof(mesh.node_points[1]))\nmesh.node_points[2] = [0.1, 0.2, 0.3]\nprintln(mesh.node_points[2], \" \", typeof(mesh.node_points[2]))\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
(nx,ny,nz)=(2,2,2)
mesh = UnstructuredMesh(CartesianMesh((nx,ny,nz),(1.0,1.0,1.0)), z_is_depth=true)
pt = mesh.node_points[1]
println(typeof(pt))
mesh.node_points[1] = (0.1, 0.2, 0.3)
println(mesh.node_points[1], " ", typeof(mesh.node_points[1]))
mesh.node_points[2] = [0.1, 0.2, 0.3]
println(mesh.node_points[2], " ", typeof(mesh.node_points[2]))

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 9.83 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
StaticArraysCore.SVector{3, Float64}
[0.1, 0.2, 0.3] StaticArraysCore.SVector{3, Float64}
[0.1, 0.2, 0.3] StaticArraysCore.SVector{3, Float64}

```

_✓ Success_

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nusing Random, Statistics\n\nDarcy, bar, kg, meter, day, yr = si_units(:darcy, :bar, :kilogram, :meter, :day, :year)\n\n(nx, ny, nz) = (100, 100, 30)\n(Lx, Ly, H)  = (1000.0, 1000.0, 50.0)\ncart = CartesianMesh((nx, ny, nz), (Lx, Ly, H))\nmesh = UnstructuredMesh(cart, z_is_depth = true)\n\n# --- Geometric deformation ---\npoints0 = copy(mesh.node_points)\npoints  = mesh.node_points\n\nh1 = H*(10/nz)\nh2 = H*(20/nz)\n\nfunction uplift_dome(x, y, Lx, Ly)\n    xc = 0.5Lx; yc = 0.5Ly\n    R  = 0.5*min(Lx, Ly)\n    r  = sqrt((x-xc)^2 + (y-yc)^2)\n    r >= R ? 0.0 : 30.0*(cos(0.5*pi*r/R)^2)\nend\nundulate(x, y, Lx, Ly) = 2.0*sin(2pi*x/Lx)*sin(2pi*y/Ly)\n\nfunction surfaces(x, y, Lx, Ly, H, h1, h2)\n    u = uplift_dome(x, y, Lx, Ly)\n    w = undulate(x, y, Lx, Ly)\n    z0 = 0.0 - u\n    z1 = h1 - u*(1.0 - h1/H) + w\n    z2 = h2 - u*(1.0 - h2/H) + w\n    z3 = H\n    return z0, z1, z2, z3\nend\n\nfor i in eachindex(points)\n    x, y, z = points0[i]\n    z0, z1, z2, z3 = surfaces(x, y, Lx, Ly, H, h1, h2)\n    if z <= h1\n        a = z/h1\n        z_new = (1-a)*z0 + a*z1\n    elseif z <= h2\n        a = (z-h1)/(h2-h1)\n        z_new = (1-a)*z1 + a*z2\n ...
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
using Random, Statistics

Darcy, bar, kg, meter, day, yr = si_units(:darcy, :bar, :kilogram, :meter, :day, :year)

(nx, ny, nz) = (100, 100, 30)
(Lx, Ly, H)  = (1000.0, 1000.0, 50.0)
cart = CartesianMesh((nx, ny, nz), (Lx, Ly, H))
mesh = UnstructuredMesh(cart, z_is_depth = true)

# --- Geometric deformation ---
points0 = copy(mesh.node_points)
points  = mesh.node_points

h1 = H*(10/nz)
h2 = H*(20/nz)

function uplift_dome(x, y, Lx, Ly)
    xc = 0.5Lx; yc = 0.5Ly
    R  = 0.5*min(Lx, Ly)
    r  = sqrt((x-xc)^2 + (y-yc)^2)
    r >= R ? 0.0 : 30.0*(cos(0.5*pi*r/R)^2)
end
undulate(x, y, Lx, Ly) = 2.0*sin(2pi*x/Lx)*sin(2pi*y/Ly)

function surfaces(x, y, Lx, Ly, H, h1, h2)
    u = uplift_dome(x, y, Lx, Ly)
    w = undulate(x, y, Lx, Ly)
    z0 = 0.0 - u
    z1 = h1 - u*(1.0 - h1/H) + w
    z2 = h2 - u*(1.0 - h2/H) + w
    z3 = H
    return z0, z1, z2, z3
end

for i in eachindex(points)
    x, y, z = points0[i]
    z0, z1, z2, z3 = surfaces(x, y, Lx, Ly, H, h1, h2)
    if z <= h1
        a = z/h1
        z_new = (1-a)*z0 + a*z1
    elseif z <= h2
        a = (z-h1)/(h2-h1)
        z_new = (1-a)*z1 + a*z2
    else
        a = (z-h2)/(H-h2)
        z_new = (1-a)*z2 + a*z3
    end
    points[i] = (x, y, z_new)
end

# --- Lognormal fields ---
logn_params(M, S) = begin
    s2 = log(1 + (S^2)/(M^2))
    μ  = log(M) - 0.5*s2
    σ  = sqrt(s2)
    (μ, σ)
end
function rand_lognormal!(out, M, S)
    μ, σ = logn_params(M, S)
    @. out = exp(μ + σ*randn())
    return out
end

Random.seed!(12345)

nc = number_of_cells(mesh)
perm_mD = zeros(Float64, nc)
poro    = zeros(Float64, nc)

perm_mean = (100.0, 200.0, 900.0)
perm_std  = ( 30.0,  60.0,  90.0)
poro_mean = (0.18, 0.20, 0.22)
poro_std  = (0.18/4, 0.20/4, 0.22/4)

unit_cells = (Int[], Int[], Int[])
for c in 1:nc
    _, _, k = cell_ijk(mesh, c)
    u = (k <= 10) ? 1 : (k <= 20 ? 2 : 3)
    push!(unit_cells[u], c)
end

# Fill with i.i.d. lognormal in each unit
for u in 1:3
    idx = unit_cells[u]
    n = length(idx)
    tmp = zeros(n)
    rand_lognormal!(tmp, perm_mean[u], perm_std[u])
    perm_mD[idx] .= tmp
    rand_lognormal!(tmp, poro_mean[u], poro_std[u])
    poro[idx] .= tmp
end
@. poro = clamp(poro, 0.01, 0.6)

perm = (perm_mD ./ 1000.0) .* Darcy

reservoir = reservoir_domain(mesh, permeability = perm, porosity = poro)

# Wells
I1 = setup_vertical_well(reservoir, 1, 1,   name = :I1)
I2 = setup_vertical_well(reservoir, nx, 1,  name = :I2)
I3 = setup_vertical_well(reservoir, 1, ny,  name = :I3)
I4 = setup_vertical_well(reservoir, nx, ny, name = :I4)
P1 = setup_vertical_well(reservoir, nx÷2,   ny÷2, name = :P1)
P2 = setup_vertical_well(reservoir, nx÷4,   ny÷2, name = :P2)
P3 = setup_vertical_well(reservoir, 3nx÷4,  ny÷2, name = :P3)

# System and model
phases = (AqueousPhase(), LiquidPhase())
rhoS = [1000.0, 800.0] .* kg/meter^3
sys = ImmiscibleSystem(phases, reference_densities = rhoS)

model = setup_reservoir_model(reservoir, sys,
    wells = [I1, I2, I3, I4, P1, P2, P3],
    backend = :csr,
    block_backend = true
)

# Constants
ρ = ConstantCompressibilityDensities(p_ref = 150*bar, density_ref = rhoS, compressibility = [0.0, 0.0])
kr = BrooksCoreyRelativePermeabilities(sys, [2.0, 2.0], [0.2, 0.2])
replace_variables!(model, PhaseMassDensities = ρ, RelativePermeabilities = kr)
parameters = setup_parameters(model, PhaseViscosities = [0.5e-3, 5e-3])

# Schedule: 1 PV injected over 10 years
T = 10.0*yr
nstep = 20
dt = fill(T/nstep, nstep)

pv = pore_volume(model, parameters)
inj_rate_total = sum(pv)/sum(dt)
inj_rate = inj_rate_total/4

I_ctrl = InjectorControl(TotalRateTarget(inj_rate), [1.0, 0.0], density = 1000.0)
P_ctrl = ProducerControl(BottomHolePressureTarget(50*bar))
controls = Dict{Symbol, Any}(
    :I1 => I_ctrl, :I2 => I_ctrl, :I3 => I_ctrl, :I4 => I_ctrl,
    :P1 => P_ctrl, :P2 => P_ctrl, :P3 => P_ctrl
)
forces = setup_reservoir_forces(model, control = controls)

state0 = setup_reservoir_state(model, Pressure = 150*bar, Saturations = [0.2, 0.8])

result = simulate_reservoir(state0, model, dt;
    parameters = parameters,
    forces = forces,
    info_level = 0,
    linear_solver = :bicgstab,
    precond = :cprw,
    max_timestep = 30.0*day,
    tol_cnv = 1e-4,
    tol_mb = 1e-7
)

wd, states, t = result
println("Done. Simulated ", t[end]/yr, " years, ", length(states), " report steps.")
println("Final avg pressure (bar): ", mean(states[end][:Pressure]) / bar)
println("Final avg Sw: ", mean(states[end][:Saturations][1, :]))

for w in (:I1, :I2, :I3, :I4, :P1, :P2, :P3)
    println(w, " final BHP (bar): ", wd[w][:bhp][end]/bar)
end

nothing

```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: AssertionError: PhaseViscosities not found in models

Stacktrace:
[1] internal_multimodel_setup_state(F::Jutul.var"#624#625"{Dict{Symbol, DataDomain}}, model::MultiModel{nothing, JutulStorage{Nothing}, Vector{Jutul.CrossTermPair}, Vector{Int64}, DefaultContext, Dict{Symbol, Int64}}; kwarg::@Kwargs{PhaseViscosities::Vector{Float64}})
   @ Jutul ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:791
 [2] internal_multimodel_setup_state
   @ ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:783 [inlined]
 [3] #setup_parameters#622
   @ ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:764 [inlined]
 [4] setup_parameters
   @ ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:762 [inlined]
 [5] setup_parameters(::MultiModel{nothing, JutulStorage{Nothing}, Vector{Jutul.CrossTermPair}, Vector{Int64}, DefaultContext, Dict{Symbol, Int64}}; kwarg::@Kwargs{PhaseViscosities::Vector{Float64}})
   @ Jutul ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:759
 [6] top-level scope
   @ none:123
 [7] eval(m::Module, e::Any)
   @ Core ./boot.jl:489
 [8] exec_options(opts::Base.JLOptions)
   @ Base ./client.jl:283
 [9] _start()
   @ Base ./client.jl:550

_✗ Failed_

---

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "PhaseViscosities ="
}
```

---

#### Grep search: PhaseViscosities = — `grep_search`

**Args:** `query='PhaseViscosities ='`

Found 2 matches in 2 files:
- examples/data_assimilation/optimize_simple_bl.jl (1 match)
- examples/introduction/two_phase_buckley_leverett.jl (1 match)

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\n(nx,ny,nz)=(3,3,1)\nmesh=CartesianMesh((nx,ny,nz),(1.0,1.0,1.0))\nres=reservoir_domain(mesh, permeability=0.1, porosity=0.2)\nW=setup_vertical_well(res, 1,1, name=:W)\nphases=(AqueousPhase(), LiquidPhase())\nrhoS=[1000.0,800.0].*si_unit(:kilogram)/si_unit(:meter)^3\nsys=ImmiscibleSystem(phases, reference_densities=rhoS)\nmodel=setup_reservoir_model(res, sys, wells=[W])\nprintln(keys(model[:Reservoir].parameters))\nprintln(keys(model[:W].parameters))\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
(nx,ny,nz)=(3,3,1)
mesh=CartesianMesh((nx,ny,nz),(1.0,1.0,1.0))
res=reservoir_domain(mesh, permeability=0.1, porosity=0.2)
W=setup_vertical_well(res, 1,1, name=:W)
phases=(AqueousPhase(), LiquidPhase())
rhoS=[1000.0,800.0].*si_unit(:kilogram)/si_unit(:meter)^3
sys=ImmiscibleSystem(phases, reference_densities=rhoS)
model=setup_reservoir_model(res, sys, wells=[W])
println(keys(model[:Reservoir].parameters))
println(keys(model[:W].parameters))

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 13.19 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
[:Transmissibilities, :TwoPointGravityDifference, :ConnateWater, :PhaseViscosities, :FluidVolume]
[:FluidVolume, :WellIndices, :PerforationGravityDifference, :PhaseViscosities]

```

_✓ Success_

---

## Reasoning Summary

**Evaluating phase viscosities**

I'm running into an error saying "PhaseViscosities not found" in my models, which might be due to incorrect phases. AqueousPhase and LiquidPhase likely refer to water and oil being immiscible, so PhaseViscosities should still be present. The error suggests that some submodel is missing this parameter. It seems like the facility model could be lacking PhaseViscosities. I'll need to adjust my approach to properly obtain parameters and then modify them as needed.

**Inspecting parameters structure**

It looks like the parameters are structured as a dictionary. I need to check this more closely. I’ll obtain parameters using extra_out=true. After that, I should be able to use set_parameters. I want to explore the structure with a small test case to confirm everything is as expected. Plus, I had set the backend to :csr and used block_backend as true, so I'll look into the parameters object type by running a small snippet.

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nDarcy, bar, kg, meter, day = si_units(:darcy, :bar, :kilogram, :meter, :day)\nmesh=CartesianMesh((3,3,1),(1.0,1.0,1.0))\nres=reservoir_domain(mesh, permeability=0.1Darcy, porosity=0.2)\nW=setup_vertical_well(res, 1,1, name=:W)\nsys=ImmiscibleSystem((AqueousPhase(), LiquidPhase()), reference_densities=[1000.0,800.0].*kg/meter^3)\nmodel, prm = setup_reservoir_model(res, sys, wells=[W], extra_out=true)\nprintln(typeof(prm))\nprintln(keys(prm))\nprintln(keys(prm[:Reservoir]))\nprintln(keys(prm[:W]))\nprintln(keys(prm[:Facility]))\nprintln(prm[:Reservoir][:PhaseViscosities])\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
Darcy, bar, kg, meter, day = si_units(:darcy, :bar, :kilogram, :meter, :day)
mesh=CartesianMesh((3,3,1),(1.0,1.0,1.0))
res=reservoir_domain(mesh, permeability=0.1Darcy, porosity=0.2)
W=setup_vertical_well(res, 1,1, name=:W)
sys=ImmiscibleSystem((AqueousPhase(), LiquidPhase()), reference_densities=[1000.0,800.0].*kg/meter^3)
model, prm = setup_reservoir_model(res, sys, wells=[W], extra_out=true)
println(typeof(prm))
println(keys(prm))
println(keys(prm[:Reservoir]))
println(keys(prm[:W]))
println(keys(prm[:Facility]))
println(prm[:Reservoir][:PhaseViscosities])

```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: Equivalent Peaceman radius is smaller than well radius - computed Peaceman index was negative. Either the cell is too small, or the radius too big.

Stacktrace:
[1] error(s::String)
    @ Base ./error.jl:44
  [2] compute_peaceman_index(Δ::Tuple{Float64, Float64, Float64}, K::StaticArraysCore.SMatrix{3, 3, Float64, 9}, radius::Float64, dir::Symbol; net_to_gross::Float64, constant::Float64, Kh::Float64, drainage_radius::Float64, skin::Float64, check::Bool)
    @ JutulDarcy ~/.julia/packages/JutulDarcy/Eax4K/src/porousmedia.jl:148
  [3] default_parameter_values(data_domain::DataDomain{JutulDarcy.SimpleWell{@NamedTuple{p::Float64, T::Float64}, @NamedTuple{self::Vector{Int64}, reservoir::Vector{Int64}}}, Dict{JutulEntity, Int64}, OrderedCollections.OrderedDict{Symbol, Any}}, model::SimulationModel{DiscretizedDomain{JutulDarcy.SimpleWell{@NamedTuple{p::Float64, T::Float64}, @NamedTuple{self::Vector{Int64}, reservoir::Vector{Int64}}}, @NamedTuple{mass_flow::PotentialFlow{:generic, Vector{TPFA{Int64}}, Vector{SPU{Int64}}, @NamedTuple{cells::Vector{Int64}, faces::Vector{Int64}, face_pos::Vector{Int64}, face_sign::Vector{Int64}}}, heat_flow::PotentialFlow{:generic, Vector{TPFA{Int64}}, Vector{SPU{Int64}}, @NamedTuple{cells::Vector{Int64}, faces::Vector{Int64}, face_pos::Vector{Int64}, face_sign::Vector{Int64}}}}, Dict{JutulEntity, Int64}, Jutul.TrivialGlobalMap}, ImmiscibleSystem{Tuple{AqueousPhase, LiquidPhase}, Tuple{Float64, Float64}}, FullyImplicitFormulation, DefaultContext}, param::JutulDarcy.WellIndices, symb::Symbol)
    @ JutulDarcy ~/.julia/packages/JutulDarcy/Eax4K/src/facility/types.jl:201
  [4] initialize_parameter_value!(parameters::Dict{Symbol, Any}, data_domain::DataDomain{JutulDarcy.SimpleWell{@NamedTuple{p::Float64, T::Float64}, @NamedTuple{self::Vector{Int64}, reservoir::Vector{Int64}}}, Dict{JutulEntity, Int64}, OrderedCollections.OrderedDict{Symbol, Any}}, model::SimulationModel{DiscretizedDomain{JutulDarcy.SimpleWell{@NamedTuple{p::Float64, T::Float64}, @NamedTuple{self::Vector{Int64}, reservoir::Vector{Int64}}}, @NamedTuple{mass_flow::PotentialFlow{:generic, Vector{TPFA{Int64}}, Vector{SPU{Int64}}, @NamedTuple{cells::Vector{Int64}, faces::Vector{Int64}, face_pos::Vector{Int64}, face_sign::Vector{Int64}}}, heat_flow::PotentialFlow{:generic, Vector{TPFA{Int64}}, Vector{SPU{Int64}}, @NamedTuple{cells::Vector{Int64}, faces::Vector{Int64}, face_pos::Vector{Int64}, face_sign::Vector{Int64}}}}, Dict{JutulEntity, Int64}, Jutul.TrivialGlobalMap}, ImmiscibleSystem{Tuple{AqueousPhase, LiquidPhase}, Tuple{Float64, Float64}}, FullyImplicitFormulation, DefaultContext}, param::JutulDarcy.WellIndices, symb::Symbol, initializer::Dict{Symbol, Any}; kwarg::@Kwargs{T::DataType, perform_copy::Bool})
    @ Jutul ~/.julia/packages/Jutul/SZQMv/src/variables/utils.jl:328
  [5] setup_parameters!(prm::Dict{Symbol, Any}, data_domain::DataDomain{JutulDarcy.SimpleWell{@NamedTuple{p::Float64, T::Float64}, @NamedTuple{self::Vector{Int64}, reservoir::Vector{Int64}}}, Dict{JutulEntity, Int64}, OrderedCollections.OrderedDict{Symbol, Any}}, model::SimulationModel{DiscretizedDomain{JutulDarcy.SimpleWell{@NamedTuple{p::Float64, T::Float64}, @NamedTuple{self::Vector{Int64}, reservoir::Vector{Int64}}}, @NamedTuple{mass_flow::PotentialFlow{:generic, Vector{TPFA{Int64}}, Vector{SPU{Int64}}, @NamedTuple{cells::Vector{Int64}, faces::Vector{Int64}, face_pos::Vector{Int64}, face_sign::Vector{Int64}}}, heat_flow::PotentialFlow{:generic, Vector{TPFA{Int64}}, Vector{SPU{Int64}}, @NamedTuple{cells::Vector{Int64}, faces::Vector{Int64}, face_pos::Vector{Int64}, face_sign::Vector{Int64}}}}, Dict{JutulEntity, Int64}, Jutul.TrivialGlobalMap}, ImmiscibleSystem{Tuple{AqueousPhase, LiquidPhase}, Tuple{Float64, Float64}}, FullyImplicitFormulation, DefaultContext}, initializer::Dict{Symbol, Any}; kwarg::@Kwargs{T::DataType, perform_copy::Bool})
    @ Jutul ~/.julia/packages/Jutul/SZQMv/src/models.jl:297
  [6] setup_parameters!
    @ ~/.julia/packages/Jutul/SZQMv/src/models.jl:295 [inlined]
  [7] #setup_parameters#76
    @ ~/.julia/packages/Jutul/SZQMv/src/models.jl:333 [inlined]
  [8] setup_parameters(d::DataDomain{JutulDarcy.SimpleWell{@NamedTuple{p::Float64, T::Float64}, @NamedTuple{self::Vector{Int64}, reservoir::Vector{Int64}}}, Dict{JutulEntity, Int64}, OrderedCollections.OrderedDict{Symbol, Any}}, model::SimulationModel{DiscretizedDomain{JutulDarcy.SimpleWell{@NamedTuple{p::Float64, T::Float64}, @NamedTuple{self::Vector{Int64}, reservoir::Vector{Int64}}}, @NamedTuple{mass_flow::PotentialFlow{:generic, Vector{TPFA{Int64}}, Vector{SPU{Int64}}, @NamedTuple{cells::Vector{Int64}, faces::Vector{Int64}, face_pos::Vector{Int64}, face_sign::Vector{Int64}}}, heat_flow::PotentialFlow{:generic, Vector{TPFA{Int64}}, Vector{SPU{Int64}}, @NamedTuple{cells::Vector{Int64}, faces::Vector{Int64}, face_pos::Vector{Int64}, face_sign::Vector{Int64}}}}, Dict{JutulEntity, Int64}, Jutul.TrivialGlobalMap}, ImmiscibleSystem{Tuple{AqueousPhase, LiquidPhase}, Tuple{Float64, Float64}}, FullyImplicitFormulation, DefaultContext}; T::Type, perform_copy::Bool, kwarg::@Kwargs{})
    @ Jutul ~/.julia/packages/Jutul/SZQMv/src/models.jl:318
  [9] setup_parameters(d::DataDomain{JutulDarcy.SimpleWell{@NamedTuple{p::Float64, T::Float64}, @NamedTuple{self::Vector{Int64}, reservoir::Vector{Int64}}}, Dict{JutulEntity, Int64}, OrderedCollections.OrderedDict{Symbol, Any}}, model::SimulationModel{DiscretizedDomain{JutulDarcy.SimpleWell{@NamedTuple{p::Float64, T::Float64}, @NamedTuple{self::Vector{Int64}, reservoir::Vector{Int64}}}, @NamedTuple{mass_flow::PotentialFlow{:generic, Vector{TPFA{Int64}}, Vector{SPU{Int64}}, @NamedTuple{cells::Vector{Int64}, faces::Vector{Int64}, face_pos::Vector{Int64}, face_sign::Vector{Int64}}}, heat_flow::PotentialFlow{:generic, Vector{TPFA{Int64}}, Vector{SPU{Int64}}, @NamedTuple{cells::Vector{Int64}, faces::Vector{Int64}, face_pos::Vector{Int64}, face_sign::Vector{Int64}}}}, Dict{JutulEntity, Int64}, Jutul.TrivialGlobalMap}, ImmiscibleSystem{Tuple{AqueousPhase, LiquidPhase}, Tuple{Float64, Float64}}, FullyImplicitFormulation, DefaultContext})
    @ Jutul ~/.julia/packages/Jutul/SZQMv/src/models.jl:313
 [10] setup_parameters(data_domains::Dict{Symbol, DataDomain}, model::MultiModel{nothing, JutulStorage{Nothing}, Vector{Jutul.CrossTermPair}, Vector{Int64}, DefaultContext, Dict{Symbol, Int64}}, init::Dict{Symbol, Any})
    @ Jutul ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:775
 [11] setup_parameters(model::MultiModel{nothing, JutulStorage{Nothing}, Vector{Jutul.CrossTermPair}, Vector{Int64}, DefaultContext, Dict{Symbol, Int64}}, arg::Dict{Symbol, Any}; kwarg::@Kwargs{})
    @ Jutul ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:759
 [12] setup_parameters(model::MultiModel{nothing, JutulStorage{Nothing}, Vector{Jutul.CrossTermPair}, Vector{Int64}, DefaultContext, Dict{Symbol, Int64}}, arg::Dict{Symbol, Any})
    @ Jutul ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:754
 [13] setup_reservoir_model(reservoir::DataDomain{CartesianMesh{Tuple{Int64, Int64, Int64}, Tuple{Float64, Float64, Float64}, Vector{Float64}, Int64}, Dict{JutulEntity, Int64}, OrderedCollections.OrderedDict{Symbol, Any}}, system::ImmiscibleSystem{Tuple{AqueousPhase, LiquidPhase}, Tuple{Float64, Float64}}; wells::Vector{DataDomain{JutulDarcy.SimpleWell{@NamedTuple{p::Float64, T::Float64}, @NamedTuple{self::Vector{Int64}, reservoir::Vector{Int64}}}, Dict{JutulEntity, Int64}, OrderedCollections.OrderedDict{Symbol, Any}}}, tracers::Vector{Any}, context::DefaultContext, reservoir_context::Nothing, general_ad::Bool, backend::Symbol, thermal::Bool, extra_outputs::Vector{Symbol}, split_wells::Bool, assemble_wells_together::Bool, extra_out::Bool, dp_max_abs::Nothing, dp_max_rel::Float64, dp_max_abs_well::Float64, dp_max_rel_well::Nothing, ds_max::Float64, dz_max::Float64, p_min::Float64, p_max::Float64, dr_max::Float64, dT_max_rel::Nothing, dT_max_abs::Float64, T_min::Float64, fast_flash::Bool, can_shut_wells::Bool,...

[Truncated: 8,547 chars → 8,000 chars]

_✗ Failed_

---

## Reasoning Summary

**Evaluating reservoir model setup**

I'm looking to check the keys for the reservoir model while considering different phases and parameters. I plan to run a smaller test system without wells to avoid Peaceman errors. It's important to inspect the parameter keys for accuracy. For the small grid, I need to set the well radius smaller than Peaceman's to ensure correct functioning. I’ll focus on checking the reservoir model itself without wells and utilize the setup_reservoir_model for a quick execution.

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nDarcy, bar, kg, meter, day = si_units(:darcy, :bar, :kilogram, :meter, :day)\nmesh=CartesianMesh((3,3,2),(3.0,3.0,2.0))\nres=reservoir_domain(mesh, permeability=0.1Darcy, porosity=0.2)\nphases=(AqueousPhase(), LiquidPhase())\nrhoS=[1000.0,800.0].*kg/meter^3\nsys=ImmiscibleSystem(phases, reference_densities=rhoS)\nmodel = setup_reservoir_model(res, sys)\nprintln(keys(model[:Reservoir].parameters))\nprm = setup_parameters(model)\nprintln(prm[:Reservoir][:PhaseViscosities])\nprm2 = setup_parameters(model, PhaseViscosities=[0.5e-3, 5e-3])\nprintln(prm2[:Reservoir][:PhaseViscosities])\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
Darcy, bar, kg, meter, day = si_units(:darcy, :bar, :kilogram, :meter, :day)
mesh=CartesianMesh((3,3,2),(3.0,3.0,2.0))
res=reservoir_domain(mesh, permeability=0.1Darcy, porosity=0.2)
phases=(AqueousPhase(), LiquidPhase())
rhoS=[1000.0,800.0].*kg/meter^3
sys=ImmiscibleSystem(phases, reference_densities=rhoS)
model = setup_reservoir_model(res, sys)
println(keys(model[:Reservoir].parameters))
prm = setup_parameters(model)
println(prm[:Reservoir][:PhaseViscosities])
prm2 = setup_parameters(model, PhaseViscosities=[0.5e-3, 5e-3])
println(prm2[:Reservoir][:PhaseViscosities])

```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: AssertionError: PhaseViscosities not found in models

Stacktrace:
[1] internal_multimodel_setup_state(F::Jutul.var"#624#625"{Dict{Symbol, DataDomain}}, model::MultiModel{nothing, JutulStorage{Nothing}, Vector{Jutul.CrossTermPair}, Nothing, ParallelCSRContext, Dict{Symbol, Int64}}; kwarg::@Kwargs{PhaseViscosities::Vector{Float64}})
   @ Jutul ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:791
 [2] internal_multimodel_setup_state
   @ ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:783 [inlined]
 [3] #setup_parameters#622
   @ ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:764 [inlined]
 [4] setup_parameters
   @ ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:762 [inlined]
 [5] setup_parameters(::MultiModel{nothing, JutulStorage{Nothing}, Vector{Jutul.CrossTermPair}, Nothing, ParallelCSRContext, Dict{Symbol, Int64}}; kwarg::@Kwargs{PhaseViscosities::Vector{Float64}})
   @ Jutul ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:759
 [6] top-level scope
   @ none:12
 [7] eval(m::Module, e::Any)
   @ Core ./boot.jl:489
 [8] exec_options(opts::Base.JLOptions)
   @ Base ./client.jl:283
 [9] _start()
   @ Base ./client.jl:550

_✗ Failed_

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nDarcy, bar, kg, meter, day = si_units(:darcy, :bar, :kilogram, :meter, :day)\nmesh=CartesianMesh((3,3,2),(3.0,3.0,2.0))\nres=reservoir_domain(mesh, permeability=0.1Darcy, porosity=0.2)\nphases=(AqueousPhase(), LiquidPhase())\nrhoS=[1000.0,800.0].*kg/meter^3\nsys=ImmiscibleSystem(phases, reference_densities=rhoS)\nmodel1 = setup_reservoir_model(res, sys, backend=:csc, block_backend=false)\nprm1 = setup_parameters(model1)\nprintln(\"csc parameters ok, visc = \", prm1[:Reservoir][:PhaseViscosities])\nmodel2 = setup_reservoir_model(res, sys, backend=:csr, block_backend=true)\nprm2 = setup_parameters(model2)\nprintln(\"csr parameters ok, visc = \", prm2[:Reservoir][:PhaseViscosities])\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
Darcy, bar, kg, meter, day = si_units(:darcy, :bar, :kilogram, :meter, :day)
mesh=CartesianMesh((3,3,2),(3.0,3.0,2.0))
res=reservoir_domain(mesh, permeability=0.1Darcy, porosity=0.2)
phases=(AqueousPhase(), LiquidPhase())
rhoS=[1000.0,800.0].*kg/meter^3
sys=ImmiscibleSystem(phases, reference_densities=rhoS)
model1 = setup_reservoir_model(res, sys, backend=:csc, block_backend=false)
prm1 = setup_parameters(model1)
println("csc parameters ok, visc = ", prm1[:Reservoir][:PhaseViscosities])
model2 = setup_reservoir_model(res, sys, backend=:csr, block_backend=true)
prm2 = setup_parameters(model2)
println("csr parameters ok, visc = ", prm2[:Reservoir][:PhaseViscosities])

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 14.11 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
csc parameters ok, visc = [0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001; 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001]
csr parameters ok, visc = [0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001; 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001 0.001]

```

_✓ Success_

---

## Reasoning Summary

**Troubleshooting model setup**

I think I fixed the issue by removing wells. It seems the earlier error came from the `setup_parameters` function with the `PhaseViscosities` argument. The function works when called with just the model, likely because it expects the any model should have `PhaseViscosities` across all submodels. For my MultiModel, I might need to pass a dictionary keyed by submodel or use `replace_variables`. Actually, `PhaseViscosities` is a parameter, not a variable, so it might be better to call `set_parameter!`. I’ll check the documentation for more examples.

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "setup_parameters(model, PhaseViscosities"
}
```

---

#### Grep search: setup_parameters(model, PhaseViscosities — `grep_search`

**Args:** `query='setup_parameters(model, PhaseViscosities'`

Found 2 matches in 2 files:
- examples/data_assimilation/optimize_simple_bl.jl (1 match)
- examples/introduction/two_phase_buckley_leverett.jl (1 match)

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nDarcy, bar, kg, meter, day = si_units(:darcy, :bar, :kilogram, :meter, :day)\nmesh=CartesianMesh((3,3,2),(3.0,3.0,2.0))\nres=reservoir_domain(mesh, permeability=0.1Darcy, porosity=0.2)\nphases=(AqueousPhase(), LiquidPhase())\nrhoS=[1000.0,800.0].*kg/meter^3\nsys=ImmiscibleSystem(phases, reference_densities=rhoS)\nmodel = setup_reservoir_model(res, sys, backend=:csr, block_backend=true)\nprm = setup_parameters(model, PhaseViscosities=[0.5e-3, 5e-3])\nprintln(size(prm[:Reservoir][:PhaseViscosities]))\nprintln(prm[:Reservoir][:PhaseViscosities][:, 1])\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
Darcy, bar, kg, meter, day = si_units(:darcy, :bar, :kilogram, :meter, :day)
mesh=CartesianMesh((3,3,2),(3.0,3.0,2.0))
res=reservoir_domain(mesh, permeability=0.1Darcy, porosity=0.2)
phases=(AqueousPhase(), LiquidPhase())
rhoS=[1000.0,800.0].*kg/meter^3
sys=ImmiscibleSystem(phases, reference_densities=rhoS)
model = setup_reservoir_model(res, sys, backend=:csr, block_backend=true)
prm = setup_parameters(model, PhaseViscosities=[0.5e-3, 5e-3])
println(size(prm[:Reservoir][:PhaseViscosities]))
println(prm[:Reservoir][:PhaseViscosities][:, 1])

```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: AssertionError: PhaseViscosities not found in models

Stacktrace:
[1] internal_multimodel_setup_state(F::Jutul.var"#624#625"{Dict{Symbol, DataDomain}}, model::MultiModel{nothing, JutulStorage{Nothing}, Vector{Jutul.CrossTermPair}, Nothing, ParallelCSRContext, Dict{Symbol, Int64}}; kwarg::@Kwargs{PhaseViscosities::Vector{Float64}})
   @ Jutul ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:791
 [2] internal_multimodel_setup_state
   @ ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:783 [inlined]
 [3] #setup_parameters#622
   @ ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:764 [inlined]
 [4] setup_parameters
   @ ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:762 [inlined]
 [5] setup_parameters(::MultiModel{nothing, JutulStorage{Nothing}, Vector{Jutul.CrossTermPair}, Nothing, ParallelCSRContext, Dict{Symbol, Int64}}; kwarg::@Kwargs{PhaseViscosities::Vector{Float64}})
   @ Jutul ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:759
 [6] top-level scope
   @ none:9
 [7] eval(m::Module, e::Any)
   @ Core ./boot.jl:489
 [8] exec_options(opts::Base.JLOptions)
   @ Base ./client.jl:283
 [9] _start()
   @ Base ./client.jl:550

_✗ Failed_

---

## Reasoning Summary

**Investigating setup parameters**

I'm trying to figure out if the setup_parameters function with keywords works in the Buckley-Leverett example using SimulationModel instead of MultiModel. It seems that while the keyword approach works for SimulationModel, it may not for MultiModel due to an assertion error regarding PhaseViscosities. I should explore how to supply this correctly, especially with wells, and verify default viscosities versus constants. I’m considering whether to replace PhaseViscosities or look for a constant viscosity variable. Let's search for that!

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "Constant.*Viscos"
}
```

---

#### Grep search: Constant.*Viscos — `grep_search`

**Args:** `query='Constant.*Viscos'`

No matches found for: Constant.*Viscos

---

## Agent


### Tool Calls
**`retrieve_function_documentation`**
```json
{
  "function_names": [
    "replace_variables!",
    "PhaseViscosities",
    "ConstantViscosities",
    "setup_parameters"
  ]
}
```

---

#### Function Documentation Retriever — `retrieve_function_documentation`

**Args:**
```json
{
  "function_names": [
    "replace_variables!",
    "PhaseViscosities",
    "ConstantViscosities",
    "setup_parameters"
  ]
}
```

Retrieving documentation for functions: replace_variables!, PhaseViscosities, ConstantViscosities, setup_parameters

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nDarcy, bar, kg, meter, day = si_units(:darcy, :bar, :kilogram, :meter, :day)\nmesh=CartesianMesh((3,3,2),(3.0,3.0,2.0))\nres=reservoir_domain(mesh, permeability=0.1Darcy, porosity=0.2)\nsys=ImmiscibleSystem((AqueousPhase(), LiquidPhase()), reference_densities=[1000.0,800.0].*kg/meter^3)\nmodel = setup_reservoir_model(res, sys, backend=:csr, block_backend=true)\n\n# Try the documented Jutul setup_parameters on reservoir submodel\nprmR = setup_parameters(model[:Reservoir], PhaseViscosities=[0.5e-3, 5e-3])\nprintln(size(prmR[:PhaseViscosities]))\nprintln(prmR[:PhaseViscosities][:,1])\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
Darcy, bar, kg, meter, day = si_units(:darcy, :bar, :kilogram, :meter, :day)
mesh=CartesianMesh((3,3,2),(3.0,3.0,2.0))
res=reservoir_domain(mesh, permeability=0.1Darcy, porosity=0.2)
sys=ImmiscibleSystem((AqueousPhase(), LiquidPhase()), reference_densities=[1000.0,800.0].*kg/meter^3)
model = setup_reservoir_model(res, sys, backend=:csr, block_backend=true)

# Try the documented Jutul setup_parameters on reservoir submodel
prmR = setup_parameters(model[:Reservoir], PhaseViscosities=[0.5e-3, 5e-3])
println(size(prmR[:PhaseViscosities]))
println(prmR[:PhaseViscosities][:,1])

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 12.77 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
(2, 18)
[0.0005, 0.005]

```

_✓ Success_

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nDarcy, bar, kg, meter, day = si_units(:darcy, :bar, :kilogram, :meter, :day)\nmesh=CartesianMesh((3,3,2),(3.0,3.0,2.0))\nres=reservoir_domain(mesh, permeability=0.1Darcy, porosity=0.2)\nW=setup_vertical_well(res, 1,1, name=:W, radius=0.1)\nsys=ImmiscibleSystem((AqueousPhase(), LiquidPhase()), reference_densities=[1000.0,800.0].*kg/meter^3)\nmodel = setup_reservoir_model(res, sys, wells=[W], backend=:csr, block_backend=true)\nprmW = setup_parameters(model[:W], PhaseViscosities=[0.5e-3, 5e-3])\nprintln(size(prmW[:PhaseViscosities]))\nprintln(prmW[:PhaseViscosities][:,1])\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
Darcy, bar, kg, meter, day = si_units(:darcy, :bar, :kilogram, :meter, :day)
mesh=CartesianMesh((3,3,2),(3.0,3.0,2.0))
res=reservoir_domain(mesh, permeability=0.1Darcy, porosity=0.2)
W=setup_vertical_well(res, 1,1, name=:W, radius=0.1)
sys=ImmiscibleSystem((AqueousPhase(), LiquidPhase()), reference_densities=[1000.0,800.0].*kg/meter^3)
model = setup_reservoir_model(res, sys, wells=[W], backend=:csr, block_backend=true)
prmW = setup_parameters(model[:W], PhaseViscosities=[0.5e-3, 5e-3])
println(size(prmW[:PhaseViscosities]))
println(prmW[:PhaseViscosities][:,1])

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 13.22 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
(2, 1)
[0.0005, 0.005]

```

_✓ Success_

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nDarcy, bar, kg, meter, day = si_units(:darcy, :bar, :kilogram, :meter, :day)\nmesh=CartesianMesh((3,3,2),(3.0,3.0,2.0))\nres=reservoir_domain(mesh, permeability=0.1Darcy, porosity=0.2)\nW=setup_vertical_well(res, 1,1, name=:W, radius=0.1)\nsys=ImmiscibleSystem((AqueousPhase(), LiquidPhase()), reference_densities=[1000.0,800.0].*kg/meter^3)\nmodel = setup_reservoir_model(res, sys, wells=[W], backend=:csr, block_backend=true)\nprm = setup_parameters(model)\nprintln(keys(prm))\nprintln(keys(prm[:Reservoir]))\nprintln(keys(prm[:W]))\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
Darcy, bar, kg, meter, day = si_units(:darcy, :bar, :kilogram, :meter, :day)
mesh=CartesianMesh((3,3,2),(3.0,3.0,2.0))
res=reservoir_domain(mesh, permeability=0.1Darcy, porosity=0.2)
W=setup_vertical_well(res, 1,1, name=:W, radius=0.1)
sys=ImmiscibleSystem((AqueousPhase(), LiquidPhase()), reference_densities=[1000.0,800.0].*kg/meter^3)
model = setup_reservoir_model(res, sys, wells=[W], backend=:csr, block_backend=true)
prm = setup_parameters(model)
println(keys(prm))
println(keys(prm[:Reservoir]))
println(keys(prm[:W]))

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 15.83 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
[:W, :Reservoir, :Facility]
[:Transmissibilities, :ConnateWater, :TwoPointGravityDifference, :FluidVolume, :PhaseViscosities]
[:FluidVolume, :PerforationGravityDifference, :WellIndices, :PhaseViscosities]

```

_✓ Success_

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nusing Random, Statistics\n\nDarcy, bar, kg, meter, day, yr = si_units(:darcy, :bar, :kilogram, :meter, :day, :year)\n\n(nx, ny, nz) = (100, 100, 30)\n(Lx, Ly, H)  = (1000.0, 1000.0, 50.0)\ncart = CartesianMesh((nx, ny, nz), (Lx, Ly, H))\nmesh = UnstructuredMesh(cart, z_is_depth = true)\n\n# --- Geometric deformation ---\npoints0 = copy(mesh.node_points)\npoints  = mesh.node_points\nh1 = H*(10/nz)\nh2 = H*(20/nz)\n\nfunction uplift_dome(x, y, Lx, Ly)\n    xc = 0.5Lx; yc = 0.5Ly\n    R  = 0.5*min(Lx, Ly)\n    r  = sqrt((x-xc)^2 + (y-yc)^2)\n    r >= R ? 0.0 : 30.0*(cos(0.5*pi*r/R)^2)\nend\nundulate(x, y, Lx, Ly) = 2.0*sin(2pi*x/Lx)*sin(2pi*y/Ly)\n\nfunction surfaces(x, y)\n    u = uplift_dome(x, y, Lx, Ly)\n    w = undulate(x, y, Lx, Ly)\n    z0 = 0.0 - u\n    z1 = h1 - u*(1.0 - h1/H) + w\n    z2 = h2 - u*(1.0 - h2/H) + w\n    z3 = H\n    return z0, z1, z2, z3\nend\n\nfor i in eachindex(points)\n    x, y, z = points0[i]\n    z0, z1, z2, z3 = surfaces(x, y)\n    if z <= h1\n        a = z/h1\n        z_new = (1-a)*z0 + a*z1\n    elseif z <= h2\n        a = (z-h1)/(h2-h1)\n        z_new = (1-a)*z1 + a*z2\n    else\n        a = (z-h2)/(H-h2)\n    ...
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
using Random, Statistics

Darcy, bar, kg, meter, day, yr = si_units(:darcy, :bar, :kilogram, :meter, :day, :year)

(nx, ny, nz) = (100, 100, 30)
(Lx, Ly, H)  = (1000.0, 1000.0, 50.0)
cart = CartesianMesh((nx, ny, nz), (Lx, Ly, H))
mesh = UnstructuredMesh(cart, z_is_depth = true)

# --- Geometric deformation ---
points0 = copy(mesh.node_points)
points  = mesh.node_points
h1 = H*(10/nz)
h2 = H*(20/nz)

function uplift_dome(x, y, Lx, Ly)
    xc = 0.5Lx; yc = 0.5Ly
    R  = 0.5*min(Lx, Ly)
    r  = sqrt((x-xc)^2 + (y-yc)^2)
    r >= R ? 0.0 : 30.0*(cos(0.5*pi*r/R)^2)
end
undulate(x, y, Lx, Ly) = 2.0*sin(2pi*x/Lx)*sin(2pi*y/Ly)

function surfaces(x, y)
    u = uplift_dome(x, y, Lx, Ly)
    w = undulate(x, y, Lx, Ly)
    z0 = 0.0 - u
    z1 = h1 - u*(1.0 - h1/H) + w
    z2 = h2 - u*(1.0 - h2/H) + w
    z3 = H
    return z0, z1, z2, z3
end

for i in eachindex(points)
    x, y, z = points0[i]
    z0, z1, z2, z3 = surfaces(x, y)
    if z <= h1
        a = z/h1
        z_new = (1-a)*z0 + a*z1
    elseif z <= h2
        a = (z-h1)/(h2-h1)
        z_new = (1-a)*z1 + a*z2
    else
        a = (z-h2)/(H-h2)
        z_new = (1-a)*z2 + a*z3
    end
    points[i] = (x, y, z_new)
end

# --- Lognormal fields ---
logn_params(M, S) = begin
    s2 = log(1 + (S^2)/(M^2))
    μ  = log(M) - 0.5*s2
    σ  = sqrt(s2)
    (μ, σ)
end
function rand_lognormal(M, S, n)
    μ, σ = logn_params(M, S)
    return exp.(μ .+ σ.*randn(n))
end

Random.seed!(12345)

nc = number_of_cells(mesh)
perm_mD = zeros(Float64, nc)
poro    = zeros(Float64, nc)

perm_mean = (100.0, 200.0, 900.0)
perm_std  = ( 30.0,  60.0,  90.0)
poro_mean = (0.18, 0.20, 0.22)
poro_std  = (0.18/4, 0.20/4, 0.22/4)

unit_cells = (Int[], Int[], Int[])
for c in 1:nc
    _, _, k = cell_ijk(mesh, c)
    u = (k <= 10) ? 1 : (k <= 20 ? 2 : 3)
    push!(unit_cells[u], c)
end

for u in 1:3
    idx = unit_cells[u]
    n = length(idx)
    perm_mD[idx] .= rand_lognormal(perm_mean[u], perm_std[u], n)
    poro[idx]    .= rand_lognormal(poro_mean[u], poro_std[u], n)
end
@. poro = clamp(poro, 0.01, 0.6)

perm = (perm_mD ./ 1000.0) .* Darcy
reservoir = reservoir_domain(mesh, permeability = perm, porosity = poro)

# --- Wells ---
# Set radius modest relative to 10x10 m cells
well_radius = 0.1
I1 = setup_vertical_well(reservoir, 1, 1,   name = :I1, radius = well_radius)
I2 = setup_vertical_well(reservoir, nx, 1,  name = :I2, radius = well_radius)
I3 = setup_vertical_well(reservoir, 1, ny,  name = :I3, radius = well_radius)
I4 = setup_vertical_well(reservoir, nx, ny, name = :I4, radius = well_radius)
P1 = setup_vertical_well(reservoir, nx÷2,   ny÷2, name = :P1, radius = well_radius)
P2 = setup_vertical_well(reservoir, nx÷4,   ny÷2, name = :P2, radius = well_radius)
P3 = setup_vertical_well(reservoir, 3nx÷4,  ny÷2, name = :P3, radius = well_radius)

# --- Fluid system: immiscible water-oil with constant rho/mu ---
phases = (AqueousPhase(), LiquidPhase())
rhoS = [1000.0, 800.0] .* kg/meter^3
sys = ImmiscibleSystem(phases, reference_densities = rhoS)

model = setup_reservoir_model(reservoir, sys,
    wells = [I1, I2, I3, I4, P1, P2, P3],
    backend = :csr,
    block_backend = true
)

# Replace density and relperm
ρ = ConstantCompressibilityDensities(p_ref = 150*bar, density_ref = rhoS, compressibility = [0.0, 0.0])
kr = BrooksCoreyRelativePermeabilities(sys, [2.0, 2.0], [0.2, 0.2])
replace_variables!(model, PhaseMassDensities = ρ, RelativePermeabilities = kr)

# Parameters (start from defaults, then overwrite viscosities)
parameters = setup_parameters(model)
parameters[:Reservoir][:PhaseViscosities] .= [0.5e-3, 5e-3]
for w in (:I1, :I2, :I3, :I4, :P1, :P2, :P3)
    parameters[w][:PhaseViscosities] .= [0.5e-3, 5e-3]
end

# --- Schedule: inject 1 PV over 10 years (equal split) ---
T = 10.0*yr
nstep = 20
dt = fill(T/nstep, nstep)

pv = pore_volume(model, parameters)
inj_rate_total = sum(pv)/sum(dt)
inj_rate = inj_rate_total/4

I_ctrl = InjectorControl(TotalRateTarget(inj_rate), [1.0, 0.0], density = 1000.0)
P_ctrl = ProducerControl(BottomHolePressureTarget(50*bar))
controls = Dict{Symbol, Any}(
    :I1 => I_ctrl, :I2 => I_ctrl, :I3 => I_ctrl, :I4 => I_ctrl,
    :P1 => P_ctrl, :P2 => P_ctrl, :P3 => P_ctrl
)
forces = setup_reservoir_forces(model, control = controls)

# --- Initial state: 150 bar, Sw = 0.2 ---
state0 = setup_reservoir_state(model, Pressure = 150*bar, Saturations = [0.2, 0.8])

# --- Simulate full period ---
result = simulate_reservoir(state0, model, dt;
    parameters = parameters,
    forces = forces,
    info_level = 0,
    linear_solver = :bicgstab,
    precond = :cprw,
    max_timestep = 30.0*day,
    tol_cnv = 1e-4,
    tol_mb = 1e-7
)

wd, states, t = result
println("Done. Simulated ", t[end]/yr, " years, ", length(states), " report steps.")
println("Final avg pressure (bar): ", mean(states[end][:Pressure]) / bar)
println("Final avg Sw: ", mean(states[end][:Saturations][1, :]))
println("Field PV (m^3): ", sum(pv))
println("Total inj rate (m^3/s): ", inj_rate_total)

# Return result object
result

```

==> anc/agent_output_prompt.md <==
# JutulGPT Session

_Session started: 2026-02-16 16:23:29_

_Versions: Julia 1.12.4 | Jutul 0.4.16 | JutulDarcy 0.3.3_

---

## User

Given the description below, setup and run the full simulation for the entire time period. Complete the task autonomously without stopping to ask questions. 

You are to reproduce *exactly* the same simulation, including all random realizations, geometry deformation, wells, controls, and schedule.

1. Use Julia with packages `Jutul` and `JutulDarcy` available.
2. Set a fixed RNG seed `seed = 12345` using `MersenneTwister(seed)`.
3. Create a Cartesian mesh with dimensions `(100, 100, 30)` covering `(Lx, Ly, Lz) = (1000.0, 1000.0, 50.0)` meters, with origin `(0.0, 0.0, z_top0)` where `z_top0 = 1000.0` meters (depth positive downward). Convert it to an unstructured mesh using `UnstructuredMesh`.
4. Deform the mesh nodes:
   - Define stratigraphic reference interfaces in relative depth as `zmean = (0, Lz/3, 2Lz/3, Lz)`.
   - Define undulation with amplitude `A_und = 2.0 m` and wavelength `λ_und = 500.0 m`:
     `δ(x,y)=A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)`.
   - Define two internal interfaces as `z1=zmean[2]+δ`, `z2=zmean[3]-δ` and map each node’s original relative depth piecewise-linearly from the reference intervals to the undulated intervals.
   - Apply an anticline dome with amplitude `A_dome = 30.0 m` and Gaussian radius `R_dome = 400.0 m`:
     `D(x,y)=A_dome*exp(-((x-Lx/2)^2+(y-Ly/2)^2)/(2R_dome^2))`.
     Shift node depth by `shift=D(x,y)*(1 - z_rel/Lz)` so the bottom is unchanged.
5. Assign petrophysical fields per cell:
   - Three stratigraphic units: k-indices 1–10, 11–20, 21–30.
   - Permeability is i.i.d. lognormal per cell within each unit, with arithmetic mean/std in mD:
     layer 1: (100,30), layer 2: (200,60), layer 3: (900,90).
     Convert to SI via `K = (1e-3*K_mD)*Darcy`.
   - Porosity is i.i.d. lognormal per cell within each unit, with means (0.18, 0.20, 0.22) and std equal to one quarter of each mean.
   - Use the exact lognormal parameter conversion:
     `σ² = log(1 + (s^2)/(m^2))`, `μ = log(m) - 0.5*σ²`, sample `exp(μ + σ*randn(rng))`.
6. Build `reservoir = reservoir_domain(g, permeability=K, porosity=phi)`.
7. Define an immiscible two-phase water–oil system:
   - phases: `(AqueousPhase(), LiquidPhase())`
   - reference densities: `ρw=1000`, `ρo=800` kg/m³.
8. Add wells (all vertical, full perforation):
   - Injectors at (1,1), (100,1), (1,100), (100,100) named `:I1..:I4`.
   - Producers at (50,50), (35,65), (70,35) named `:P1..:P3`.
9. Create the model with `setup_reservoir_model(reservoir, sys, wells=wells)`.
10. Set relative permeability to `BrooksCoreyRelativePermeabilities(sys, [2,2], [0.2,0.2])`.
11. Set constant viscosities by editing parameters:
    - `parameters = setup_parameters(model)`
    - `parameters[:Reservoir][:PhaseViscosities][1,:] = 0.5e-3` Pa·s
    - `parameters[:Reservoir][:PhaseViscosities][2,:] = 5.0e-3` Pa·s
12. Schedule:
    - Total time `T = 10*year`, steps `nstep = 120`, `dt = fill(T/nstep, nstep)`.
    - Compute PV using `PV = sum(pore_volume(reservoir))`.
    - Set total injection `q_total = PV/T`, per injector `q_inj = q_total/4`.
    - Injector control: `InjectorControl(TotalRateTarget(q_inj), [1.0, 0.0], density=1000.0)`.
    - Producer control: `ProducerControl(BottomHolePressureTarget(50*bar))`.
    - No boundary conditions.
13. Initial state:
    - `Pressure = 150*bar`
    - `Saturations = [0.2, 0.8]`.
14. Run:
    - `ws, states = simulate_reservoir(state0, model, dt; forces=forces, parameters=parameters, info_level=-1)`.
15. Verify:
    - Injected PV equals 1.0 by checking `q_total*sum(dt)/PV == 1.0`.

To reproduce verbatim, run the provided Julia code block in a fresh Julia session with the same package versions.

---

## Agent


### Tool Calls
**`retrieve_jutuldarcy_examples`**
```json
{
  "query": "setup_reservoir_model reservoir_domain UnstructuredMesh CartesianMesh well setup wells InjectorControl ProducerControl simulate_reservoir"
}
```

---

#### Retrieving from JutulDarcy examples — `JutulDarcy`

**Query:** setup_reservoir_model reservoir_domain UnstructuredMesh CartesianMesh well setup wells InjectorControl ProducerControl simulate_reservoir

**Results:** 3

Retrieved 3 examples:
- examples/compositional/compositional_5components.jl
- examples/workflow/adding_new_wells.jl
- examples/validation/validation_olympus_1.jl

---

## Agent


### Tool Calls
**`retrieve_function_documentation`**
```json
{
  "function_names": [
    "CartesianMesh",
    "UnstructuredMesh",
    "reservoir_domain",
    "setup_vertical_well",
    "setup_well",
    "setup_reservoir_model",
    "BrooksCoreyRelativePermeabilities",
    "setup_parameters",
    "setup_reservoir_state",
    "setup_reservoir_forces",
    "simulate_reservoir",
    "pore_volume",
    "si_units",
    "si_unit",
    "physical_representation",
    "number_of_cells",
    "number_of_nodes"
  ]
}
```

---

#### Function Documentation Retriever — `retrieve_function_documentation`

**Args:**
```json
{
  "function_names": [
    "CartesianMesh",
    "UnstructuredMesh",
    "reservoir_domain",
    "setup_vertical_well",
    "setup_well",
    "setup_reservoir_model",
    "BrooksCoreyRelativePermeabilities",
    "setup_parameters",
    "setup_reservoir_state",
    "setup_reservoir_forces",
    "simulate_reservoir",
    "pore_volume",
    "si_units",
    "si_unit",
    "physical_representation",
    "number_of_cells",
    "number_of_nodes"
  ]
}
```

Retrieving documentation for functions: CartesianMesh, UnstructuredMesh, reservoir_domain, setup_vertical_well, setup_well, setup_reservoir_model, BrooksCoreyRelativePermeabilities, setup_parameters, setup_reservoir_state, setup_reservoir_forces, simulate_reservoir, pore_volume, si_units, si_unit, physical_representation, number_of_cells, number_of_nodes

---

## Reasoning Summary

**Inspecting mesh data**

I need the full code for a simulation that includes mesh deformation and lognormal sampling with a seed. It's important to use an unstructured mesh and ensure we have node deformation functions. I should check if I have access to mesh nodes in Jutul. The CartesianMesh seems to have coordinates as a grid object with `nodes` and `cells`. I’ll start by running a small snippet to inspect the mesh representation and find out how to modify the nodes.

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nnx, ny, nz = 2, 2, 2\nLx, Ly, Lz = 10.0, 10.0, 5.0\nz_top0 = 1000.0\ncg = CartesianMesh((nx, ny, nz), (Lx, Ly, Lz), (0.0, 0.0, z_top0))\ng = UnstructuredMesh(cg)\nprintln(typeof(g))\nprintln(propertynames(g))\nfor p in propertynames(g)\n    v = getproperty(g, p)\n    if p in (:nodes, :faces, :cells)\n        println(p, \" => \", typeof(v))\n    end\nend\n# Try to access node coordinates\nif hasproperty(g, :nodes)\n    nd = getproperty(g, :nodes)\n    println(\"nodes props:\", propertynames(nd))\nend\n# Common fields\nfor name in (:points, :coordinates, :xyz, :node_coordinates, :nodes)\n    if hasproperty(g, name)\n        println(\"g has \", name)\n    end\nend\n# Try mesh coordinates through Jutul.mesh_nodes\ntry\n    x = Jutul.mesh_nodes(g)\n    println(\"mesh_nodes size \", size(x))\ncatch e\n    println(\"mesh_nodes error: \", e)\nend\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
nx, ny, nz = 2, 2, 2
Lx, Ly, Lz = 10.0, 10.0, 5.0
z_top0 = 1000.0
cg = CartesianMesh((nx, ny, nz), (Lx, Ly, Lz), (0.0, 0.0, z_top0))
g = UnstructuredMesh(cg)
println(typeof(g))
println(propertynames(g))
for p in propertynames(g)
    v = getproperty(g, p)
    if p in (:nodes, :faces, :cells)
        println(p, " => ", typeof(v))
    end
end
# Try to access node coordinates
if hasproperty(g, :nodes)
    nd = getproperty(g, :nodes)
    println("nodes props:", propertynames(nd))
end
# Common fields
for name in (:points, :coordinates, :xyz, :node_coordinates, :nodes)
    if hasproperty(g, name)
        println("g has ", name)
    end
end
# Try mesh coordinates through Jutul.mesh_nodes
try
    x = Jutul.mesh_nodes(g)
    println("mesh_nodes size ", size(x))
catch e
    println("mesh_nodes error: ", e)
end

```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: MethodError: no method matching CartesianMesh(::Tuple{Int64, Int64, Int64}, ::Tuple{Float64, Float64, Float64}, ::Tuple{Float64, Float64, Float64})
The type `CartesianMesh` exists, but no method is defined for this combination of argument types when trying to construct it.

Closest candidates are:
  CartesianMesh(::Tuple, ::Union{Nothing, Tuple}; origin)
   @ Jutul ~/.julia/packages/Jutul/SZQMv/src/meshes/cart.jl:39
  CartesianMesh(!Matched::Int64, ::Any; kwarg...)
   @ Jutul ~/.julia/packages/Jutul/SZQMv/src/meshes/cart.jl:73
  CartesianMesh(::Tuple; ...)
   @ Jutul ~/.julia/packages/Jutul/SZQMv/src/meshes/cart.jl:39
  ...

Stacktrace:
[1] top-level scope
   @ none:5
 [2] eval(m::Module, e::Any)
   @ Core ./boot.jl:489
 [3] exec_options(opts::Base.JLOptions)
   @ Base ./client.jl:283
 [4] _start()
   @ Base ./client.jl:550

_✗ Failed_

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul\nnx, ny, nz = 20, 20, 2\nLx, Ly, Lz = 1000.0, 1000.0, 1.0\ncg = CartesianMesh((nx,ny,nz), (Lx,Ly,Lz))\nprintln(cg)\n# Examine cell sizes inferred\ntry\n    println(\"Δx first=\", cg.Δ[1][1], \" length=\", length(cg.Δ[1]))\ncatch\n    println(\"no cg.Δ\")\nend\n# Try to get bounding box\ntry\n    println(\"origin=\", cg.origin)\ncatch\nend\n# cell_centroids\ncc = Jutul.cell_centroids(cg)\nmins = map(i->minimum(cc[i,:]), 1:3)\nmaxs = map(i->maximum(cc[i,:]), 1:3)\nprintln(\"centroid mins=\", mins, \" maxs=\", maxs)\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul
nx, ny, nz = 20, 20, 2
Lx, Ly, Lz = 1000.0, 1000.0, 1.0
cg = CartesianMesh((nx,ny,nz), (Lx,Ly,Lz))
println(cg)
# Examine cell sizes inferred
try
    println("Δx first=", cg.Δ[1][1], " length=", length(cg.Δ[1]))
catch
    println("no cg.Δ")
end
# Try to get bounding box
try
    println("origin=", cg.origin)
catch
end
# cell_centroids
cc = Jutul.cell_centroids(cg)
mins = map(i->minimum(cc[i,:]), 1:3)
maxs = map(i->maximum(cc[i,:]), 1:3)
println("centroid mins=", mins, " maxs=", maxs)

```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: UndefVarError: `cell_centroids` not defined in `Jutul`
Suggestion: check for spelling errors or missing imports.

Stacktrace:
[1] getproperty(x::Module, f::Symbol)
   @ Base ./Base_compiler.jl:47
 [2] top-level scope
   @ none:18
 [3] eval(m::Module, e::Any)
   @ Core ./boot.jl:489
 [4] exec_options(opts::Base.JLOptions)
   @ Base ./client.jl:283
 [5] _start()
   @ Base ./client.jl:550

_✗ Failed_

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul\nnx, ny, nz = 20, 20, 2\nLx, Ly, Lz = 1000.0, 1000.0, 1.0\ncg = CartesianMesh((nx,ny,nz), (Lx,Ly,Lz))\nprintln(\"cg type \", typeof(cg))\nprintln(\"props \", propertynames(cg))\nfor p in propertynames(cg)\n    v = getproperty(cg, p)\n    if v isa AbstractArray\n        println(p, \": \", typeof(v), \" size=\", size(v))\n    else\n        println(p, \": \", typeof(v))\n    end\nend\n# Try guess for node coords\nfor name in (:nodes, :node_coordinates, :points, :coordinates, :xyz)\n    if hasproperty(cg, name)\n        println(\"has \", name, \" => \", typeof(getproperty(cg,name)))\n    end\nend\n# look for functions in Jutul that might yield coordinates\nprintln(\"has methods mesh_nodes? \", hasproperty(Jutul, :mesh_nodes))\nprintln(\"has methods mesh_geometry? \", hasproperty(Jutul, :mesh_geometry))\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul
nx, ny, nz = 20, 20, 2
Lx, Ly, Lz = 1000.0, 1000.0, 1.0
cg = CartesianMesh((nx,ny,nz), (Lx,Ly,Lz))
println("cg type ", typeof(cg))
println("props ", propertynames(cg))
for p in propertynames(cg)
    v = getproperty(cg, p)
    if v isa AbstractArray
        println(p, ": ", typeof(v), " size=", size(v))
    else
        println(p, ": ", typeof(v))
    end
end
# Try guess for node coords
for name in (:nodes, :node_coordinates, :points, :coordinates, :xyz)
    if hasproperty(cg, name)
        println("has ", name, " => ", typeof(getproperty(cg,name)))
    end
end
# look for functions in Jutul that might yield coordinates
println("has methods mesh_nodes? ", hasproperty(Jutul, :mesh_nodes))
println("has methods mesh_geometry? ", hasproperty(Jutul, :mesh_geometry))

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 5.59 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
cg type CartesianMesh{Tuple{Int64, Int64, Int64}, Tuple{Float64, Float64, Float64}, Vector{Float64}, Int64}
props (:dims, :deltas, :origin, :tags)
dims: Tuple{Int64, Int64, Int64}
deltas: Tuple{Float64, Float64, Float64}
origin: Vector{Float64} size=(3,)
tags: Jutul.MeshEntityTags{Int64}
has methods mesh_nodes? false
has methods mesh_geometry? false

```

_✓ Success_

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul\nnx, ny, nz = 2,2,2\nLx,Ly,Lz = 10.0,10.0,6.0\nΔ = (Lx/nx, Ly/ny, Lz/nz)\nz_top0 = 1000.0\ncg = CartesianMesh((nx,ny,nz), Δ; origin=[0.0,0.0,z_top0])\ng = UnstructuredMesh(cg)\nprintln(\"g type \", typeof(g))\nprintln(\"props \", propertynames(g))\nfor p in propertynames(g)\n    v = getproperty(g,p)\n    if v isa AbstractArray\n        println(p, \": \", typeof(v), \" size=\", size(v))\n    else\n        println(p, \": \", typeof(v))\n    end\nend\n# Dig deeper\nfor p in propertynames(g)\n    v = getproperty(g,p)\n    if occursin(\"node\", String(p)) || occursin(\"coord\", String(p)) || p == :points\n        println(\"candidate \", p, \" => \", v)\n    end\nend\n# show g.nodes if exists\nif hasproperty(g, :nodes)\n    nd = getproperty(g, :nodes)\n    println(\"nodes type \", typeof(nd), \" props \", propertynames(nd))\n    for q in propertynames(nd)\n        vv = getproperty(nd,q)\n        if vv isa AbstractArray\n            println(\"nodes.\", q, \" \", typeof(vv), \" size=\", size(vv))\n        else\n            println(\"nodes.\", q, \" \", typeof(vv))\n        end\n    end\nend\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul
nx, ny, nz = 2,2,2
Lx,Ly,Lz = 10.0,10.0,6.0
Δ = (Lx/nx, Ly/ny, Lz/nz)
z_top0 = 1000.0
cg = CartesianMesh((nx,ny,nz), Δ; origin=[0.0,0.0,z_top0])
g = UnstructuredMesh(cg)
println("g type ", typeof(g))
println("props ", propertynames(g))
for p in propertynames(g)
    v = getproperty(g,p)
    if v isa AbstractArray
        println(p, ": ", typeof(v), " size=", size(v))
    else
        println(p, ": ", typeof(v))
    end
end
# Dig deeper
for p in propertynames(g)
    v = getproperty(g,p)
    if occursin("node", String(p)) || occursin("coord", String(p)) || p == :points
        println("candidate ", p, " => ", v)
    end
end
# show g.nodes if exists
if hasproperty(g, :nodes)
    nd = getproperty(g, :nodes)
    println("nodes type ", typeof(nd), " props ", propertynames(nd))
    for q in propertynames(nd)
        vv = getproperty(nd,q)
        if vv isa AbstractArray
            println("nodes.", q, " ", typeof(vv), " size=", size(vv))
        else
            println("nodes.", q, " ", typeof(vv))
        end
    end
end

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 6.99 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
g type UnstructuredMesh{3, CartesianIndex{3}, UnitRange{Int64}, Nothing, Jutul.IndirectionMap{Int64}, Float64, Nothing, Nothing, Int64}
props (:structure, :faces, :boundary_faces, :node_points, :cell_map, :face_map, :boundary_map, :node_map, :tags, :z_is_depth)
structure: CartesianIndex{3}
faces: Jutul.FaceMap{Jutul.IndirectionMap{Int64}, Tuple{Int64, Int64}}
boundary_faces: Jutul.FaceMap{Jutul.IndirectionMap{Int64}, Int64}
node_points: Vector{StaticArraysCore.SVector{3, Float64}} size=(27,)
cell_map: UnitRange{Int64} size=(8,)
face_map: Nothing
boundary_map: Nothing
node_map: Nothing
tags: Jutul.MeshEntityTags{Int64}
z_is_depth: Bool
candidate node_points => StaticArraysCore.SVector{3, Float64}[[0.0, 0.0, 1000.0], [2.5, 0.0, 1000.0], [5.0, 0.0, 1000.0], [0.0, 2.5, 1000.0], [2.5, 2.5, 1000.0], [5.0, 2.5, 1000.0], [0.0, 5.0, 1000.0], [2.5, 5.0, 1000.0], [5.0, 5.0, 1000.0], [0.0, 0.0, 1001.5], [2.5, 0.0, 1001.5], [5.0, 0.0, 1001.5], [0.0, 2.5, 1001.5], [2.5, 2.5, 1001.5], [5.0, 2.5, 1001.5], [0.0, 5.0, 1001.5], [2.5, 5.0, 1001.5], [5.0, 5.0, 1001.5], [0.0, 0.0, 1003.0], [2.5, 0.0, 1003.0], [5.0, 0.0, 1003.0], [0.0, 2.5, 1003.0], [2.5, 2.5, 1003.0], [5.0, 2.5, 1003.0], [0.0, 5.0, 1003.0], [2.5, 5.0, 1003.0], [5.0, 5.0, 1003.0]]
candidate node_map => nothing

```

_✓ Success_

---

## Reasoning Summary

**Testing mesh nodes**

I'm focusing on setting mesh nodes in g. I wonder if UnstructuredMesh is mutable. It seems like g.node_points might be settable, so I'll need to test that assignment. There's a process here that I want to make sure I understand fully, ensuring it works as intended. This all feels a bit technical, but I'm eager to see how it plays out in the assignment testing!

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy, StaticArrays\nnx, ny, nz = 2,2,2\nLx,Ly,Lz = 10.0,10.0,6.0\nΔ=(Lx/nx,Ly/ny,Lz/nz)\nz_top0=1000.0\ncg=CartesianMesh((nx,ny,nz), Δ; origin=[0.0,0.0,z_top0])\ng=UnstructuredMesh(cg)\npts = copy(g.node_points)\npts[1] = pts[1] + SVector(0.0,0.0,1.0)\ntry\n    g.node_points = pts\n    println(\"assigned\")\ncatch e\n    println(\"assign failed: \", e)\nend\n# try setindex!\ntry\n    g.node_points[1] = g.node_points[1] + SVector(0.0,0.0,1.0)\n    println(\"setindex worked\")\ncatch e\n    println(\"setindex failed: \", e)\nend\nprintln(g.node_points[1])\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy, StaticArrays
nx, ny, nz = 2,2,2
Lx,Ly,Lz = 10.0,10.0,6.0
Δ=(Lx/nx,Ly/ny,Lz/nz)
z_top0=1000.0
cg=CartesianMesh((nx,ny,nz), Δ; origin=[0.0,0.0,z_top0])
g=UnstructuredMesh(cg)
pts = copy(g.node_points)
pts[1] = pts[1] + SVector(0.0,0.0,1.0)
try
    g.node_points = pts
    println("assigned")
catch e
    println("assign failed: ", e)
end
# try setindex!
try
    g.node_points[1] = g.node_points[1] + SVector(0.0,0.0,1.0)
    println("setindex worked")
catch e
    println("setindex failed: ", e)
end
println(g.node_points[1])

```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: ArgumentError: Package StaticArrays not found in current path.
- Run `import Pkg; Pkg.add("StaticArrays")` to install the StaticArrays package.

Stacktrace:
[1] macro expansion
   @ ./loading.jl:2403 [inlined]
 [2] macro expansion
   @ ./lock.jl:376 [inlined]
 [3] __require(into::Module, mod::Symbol)
   @ Base ./loading.jl:2386
 [4] require(into::Module, mod::Symbol)
   @ Base ./loading.jl:2362
 [5] eval(m::Module, e::Any)
   @ Core ./boot.jl:489
 [6] exec_options(opts::Base.JLOptions)
   @ Base ./client.jl:283
 [7] _start()
   @ Base ./client.jl:550

_✗ Failed_

---

## Reasoning Summary

**Testing static arrays**

I'm noticing that StaticArraysCore is available, but not the broader StaticArrays package. I can use StaticArraysCore.SVector or import from StaticArraysCore instead. I'll want to test the ability to mutate g.node_points vector elements using `setindex!`, since it's a Vector of SVector, which should be mutable. However, I wonder if `setproperty!` is disallowed due to the immutable struct of UnstructuredMesh. The node_points field might still be a mutable vector. I’ll test this with StaticArraysCore and `setindex`.

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy, StaticArraysCore\nnx, ny, nz = 2,2,2\nLx,Ly,Lz = 10.0,10.0,6.0\nΔ=(Lx/nx,Ly/ny,Lz/nz)\nz_top0=1000.0\ncg=CartesianMesh((nx,ny,nz), Δ; origin=[0.0,0.0,z_top0])\ng=UnstructuredMesh(cg)\nprintln(\"before \", g.node_points[1])\ng.node_points[1] = g.node_points[1] + SVector{3,Float64}(0.0,0.0,1.0)\nprintln(\"after \", g.node_points[1])\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy, StaticArraysCore
nx, ny, nz = 2,2,2
Lx,Ly,Lz = 10.0,10.0,6.0
Δ=(Lx/nx,Ly/ny,Lz/nz)
z_top0=1000.0
cg=CartesianMesh((nx,ny,nz), Δ; origin=[0.0,0.0,z_top0])
g=UnstructuredMesh(cg)
println("before ", g.node_points[1])
g.node_points[1] = g.node_points[1] + SVector{3,Float64}(0.0,0.0,1.0)
println("after ", g.node_points[1])

```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: ArgumentError: Package StaticArraysCore not found in current path.
- Run `import Pkg; Pkg.add("StaticArraysCore")` to install the StaticArraysCore package.

Stacktrace:
[1] macro expansion
   @ ./loading.jl:2403 [inlined]
 [2] macro expansion
   @ ./lock.jl:376 [inlined]
 [3] __require(into::Module, mod::Symbol)
   @ Base ./loading.jl:2386
 [4] require(into::Module, mod::Symbol)
   @ Base ./loading.jl:2362
 [5] eval(m::Module, e::Any)
   @ Core ./boot.jl:489
 [6] exec_options(opts::Base.JLOptions)
   @ Base ./client.jl:283
 [7] _start()
   @ Base ./client.jl:550

_✗ Failed_

---

## Reasoning Summary

**Exploring package dependencies**

I see that StaticArraysCore is a dependency, but it's not listed in the environment. Hmm, it seems to be tied to Jutul but not exported. I'm noticing that g.node_points are defined as StaticArraysCore.SVector. I wonder if I can construct SVector without an explicit import, perhaps using Base.getproperty. Let's check the type of g.node_points with typeof(g.node_points[1]). I could do `T = typeof(g.node_points[1]); T(0.0,0.0,1.0)` and try avoiding direct imports. Also, assigning to g.node_points might work, but since it’s a struct, it could be immutable. Still, since node_points is a vector, setindex should likely be usable. I'll test that with T.

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nnx, ny, nz = 2,2,2\nLx,Ly,Lz = 10.0,10.0,6.0\nΔ=(Lx/nx,Ly/ny,Lz/nz)\nz_top0=1000.0\ncg=CartesianMesh((nx,ny,nz), Δ; origin=[0.0,0.0,z_top0])\ng=UnstructuredMesh(cg)\nT = typeof(g.node_points[1])\ndz = T(0.0,0.0,1.0)\nprintln(\"before \", g.node_points[1])\ng.node_points[1] = g.node_points[1] + dz\nprintln(\"after \", g.node_points[1])\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
nx, ny, nz = 2,2,2
Lx,Ly,Lz = 10.0,10.0,6.0
Δ=(Lx/nx,Ly/ny,Lz/nz)
z_top0=1000.0
cg=CartesianMesh((nx,ny,nz), Δ; origin=[0.0,0.0,z_top0])
g=UnstructuredMesh(cg)
T = typeof(g.node_points[1])
dz = T(0.0,0.0,1.0)
println("before ", g.node_points[1])
g.node_points[1] = g.node_points[1] + dz
println("after ", g.node_points[1])

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 7.02 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
before [0.0, 0.0, 1000.0]
after [0.0, 0.0, 1001.0]

```

_✓ Success_

---

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "grid_dims_ijk"
}
```

---

#### Grep search: grid_dims_ijk — `grep_search`

**Args:** `query='grid_dims_ijk'`

No matches found for: grid_dims_ijk

---

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "ijk"
}
```

---

#### Grep search: ijk — `grep_search`

**Args:** `query='ijk'`

Found 13 matches in 9 files:
- examples/workflow/model_coarsening.jl (4 matches)
- examples/workflow/co2_sloped.jl (2 matches)
- examples/data_assimilation/cgnet_egg.jl (1 match)
- examples/data_assimilation/spe1_gradients.jl (1 match)
- examples/geothermal/htates_intro.jl (1 match)
- examples/validation/validation_thermal.jl (1 match)
- examples/workflow/adding_new_wells.jl (1 match)
- examples/workflow/equilibrium_state.jl (1 match)
- examples/workflow/rate_optimization.jl (1 match)

---

## Agent


### Tool Calls
**`read_from_file`**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/co2_sloped.jl",
  "read_full_file": false,
  "start_line_number_base_zero": 0,
  "end_line_number_base_zero": 120
}
```

---

#### Read file — `read_from_file`

**Args:**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/co2_sloped.jl",
  "lines": "0-120"
}
```

Reading file /home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/co2_sloped.jl (lines 0-120)

---

## Reasoning Summary

**Verifying mesh configurations**

I'm working on manipulating mesh.node_points, which is good. I need to set up a mesh as UnstructuredMesh with specific parameters about depth. The origin is set at z_top0=1000.0, which aligns with our top and bottom measurements at 1000m and 1050m. I'll create a CartesianMesh using dimensions and physical dimensions. The documentation indicates that the second argument could be interpreted for domain size rather than cell size, so I'll check how that works and confirm by constructing and verifying the deltas field.

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul\nnx,ny,nz=100,100,30\nLx,Ly,Lz=1000.0,1000.0,50.0\nm1 = CartesianMesh((nx,ny,nz), (Lx,Ly,Lz))\nprintln(\"deltas=\", m1.deltas)\n# alternative explicit\nm2 = CartesianMesh((nx,ny,nz), (Lx/nx, Ly/ny, Lz/nz))\nprintln(\"deltas2=\", m2.deltas)\n"
}
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul
nx,ny,nz=100,100,30
Lx,Ly,Lz=1000.0,1000.0,50.0
m1 = CartesianMesh((nx,ny,nz), (Lx,Ly,Lz))
println("deltas=", m1.deltas)
# alternative explicit
m2 = CartesianMesh((nx,ny,nz), (Lx/nx, Ly/ny, Lz/nz))
println("deltas2=", m2.deltas)

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 3.62 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
deltas=(10.0, 10.0, 1.6666666666666667)
deltas2=(0.1, 0.1, 0.05555555555555556)

```

_✓ Success_

---

## Reasoning Summary

**Searching for examples**

I’m looking to find examples related to ImmiscibleSystems. I think it would help me understand the concept better. It’s interesting to explore how different substances interact, or in this case, don’t. I wonder what kind of examples are out there, whether in chemistry or physics. I'll start gathering data on different situations where immiscible systems are relevant. Let’s see what insights they offer!

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "Immiscible"
}
```

---

#### Grep search: Immiscible — `grep_search`

**Args:** `query='Immiscible'`

Found 61 matches in 25 files:
- docs/src/man/basics/systems.md (11 matches)
- examples/workflow/co2_sloped.jl (7 matches)
- examples/introduction/wells_intro.jl (5 matches)
- examples/discretization/mpfa_weno_discretizations.jl (3 matches)
- examples/workflow/equilibrium_state.jl (3 matches)
- examples/workflow/hybrid_simulation_relperm.jl (3 matches)
- examples/workflow/tracers_two_wells.jl (3 matches)
- docs/src/man/basics/primary.md (2 matches)
- docs/src/man/first_ex.md (2 matches)
- examples/data_assimilation/advanced_history_match.jl (2 matches)
- examples/data_assimilation/optimize_simple_bl.jl (2 matches)
- examples/introduction/two_phase_buckley_leverett.jl (2 matches)
- examples/introduction/two_phase_gravity_segregation.jl (2 matches)
- examples/introduction/two_phase_unstable_gravity.jl (2 matches)
- examples/workflow/five_spot_ensemble.jl (2 matches)
- docs/src/man/basics/solution.md (1 match)
- examples/data_assimilation/cgnet_egg.jl (1 match)
- examples/discretization/consistent_avgmpfa.jl (1 match)
- examples/introduction/intro_sensitivities.jl (1 match)
- examples/properties/relperms.jl (1 match)
- examples/validation/validation_egg.jl (1 match)
- examples/validation/validation_mrst.jl (1 match)
- examples/validation/validation_olympus_1.jl (1 match)
- examples/workflow/model_coarsening.jl (1 match)
- examples/workflow/rate_optimization.jl (1 match)

---

## Agent


### Tool Calls
**`read_from_file`**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/five_spot_ensemble.jl",
  "read_full_file": false,
  "start_line_number_base_zero": 0,
  "end_line_number_base_zero": 160
}
```

---

#### Read file — `read_from_file`

**Args:**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/five_spot_ensemble.jl",
  "lines": "0-160"
}
```

Reading file /home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/five_spot_ensemble.jl (lines 0-160)

---

## Reasoning Summary

**Considering simulation parameters**

I need to run a full simulation, which involves a heavy load of about 300,000 cells across 120 steps. This might be too big for the environment, and it could exceed time limits, but the user has asked me to set it up and run it anyway. I need to stick with default settings while being aware that it might affect performance. The memory requirement for storing all the states and outputs could be massive, but I'm committed to proceeding with the full simulation as requested.

**Exploring simulation parameters**

I’m thinking about how states are stored at each step, and while I might run into out-of-memory (OOM) issues, it seems possible to run and store them as references, but they could be large. There's a chance it will stay within 16GB, yet I’m not certain. To meet requirements, I should specify `output_states=false` to reduce output, but the instructions emphasize returning states. I’ll also ensure the correct shape for the permeability array and design my prototype with a smaller grid first for testing before scaling up for the final run.

**Testing simulation incrementally**

I plan to start testing with a smaller grid to make sure all operations work correctly. Running the full simulation might take too long, so I want to be cautious with my approach. I’ll build the code incrementally, validating functions with smaller dimensions before committing to the final full dimensions. While the full run might exceed the tool's runtime capabilities, I’ll give it a shot with a time limit in mind. Let’s begin by writing the complete code using reduced dimensions for the initial testing phase.

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy, Random, LinearAlgebra\n\nfunction lognormal_sample(rng, m::Real, s::Real)\n    σ2 = log(1 + (s^2)/(m^2))\n    μ = log(m) - 0.5*σ2\n    σ = sqrt(σ2)\n    return exp(μ + σ*randn(rng))\nend\n\nfunction deform_mesh!(mesh, Lx, Ly, Lz, z_top0; A_und=2.0, λ_und=500.0, A_dome=30.0, R_dome=400.0)\n    zmean = (0.0, Lz/3, 2Lz/3, Lz)\n    points = mesh.node_points\n    @inbounds for i in eachindex(points)\n        pt = points[i]\n        x, y, z = pt\n        z0_rel = z - z_top0\n        δ = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)\n        z1 = zmean[2] + δ\n        z2 = zmean[3] - δ\n        # piecewise linear mapping\n        z_rel = if z0_rel <= zmean[2]\n            (z0_rel/zmean[2])*z1\n        elseif z0_rel <= zmean[3]\n            z1 + (z0_rel - zmean[2])/(zmean[3]-zmean[2])*(z2 - z1)\n        else\n            z2 + (z0_rel - zmean[3])/(zmean[4]-zmean[3])*(zmean[4] - z2)\n        end\n        D = A_dome*exp(-(((x - Lx/2)^2 + (y - Ly/2)^2)/(2R_dome^2)))\n        shift = D*(1 - z_rel/Lz)\n        z_new = z_top0 + z_rel - shift\n        # update point\n        points[i] = typeof(pt)(x, y, z_new)\n    end\n    return mesh\nend\n\nfunction setup_case(;...
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy, Random, LinearAlgebra

function lognormal_sample(rng, m::Real, s::Real)
    σ2 = log(1 + (s^2)/(m^2))
    μ = log(m) - 0.5*σ2
    σ = sqrt(σ2)
    return exp(μ + σ*randn(rng))
end

function deform_mesh!(mesh, Lx, Ly, Lz, z_top0; A_und=2.0, λ_und=500.0, A_dome=30.0, R_dome=400.0)
    zmean = (0.0, Lz/3, 2Lz/3, Lz)
    points = mesh.node_points
    @inbounds for i in eachindex(points)
        pt = points[i]
        x, y, z = pt
        z0_rel = z - z_top0
        δ = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)
        z1 = zmean[2] + δ
        z2 = zmean[3] - δ
        # piecewise linear mapping
        z_rel = if z0_rel <= zmean[2]
            (z0_rel/zmean[2])*z1
        elseif z0_rel <= zmean[3]
            z1 + (z0_rel - zmean[2])/(zmean[3]-zmean[2])*(z2 - z1)
        else
            z2 + (z0_rel - zmean[3])/(zmean[4]-zmean[3])*(zmean[4] - z2)
        end
        D = A_dome*exp(-(((x - Lx/2)^2 + (y - Ly/2)^2)/(2R_dome^2)))
        shift = D*(1 - z_rel/Lz)
        z_new = z_top0 + z_rel - shift
        # update point
        points[i] = typeof(pt)(x, y, z_new)
    end
    return mesh
end

function setup_case(; dims=(10,10,3), Lx=100.0, Ly=100.0, Lz=30.0, z_top0=1000.0, seed=12345)
    rng = MersenneTwister(seed)
    Darcy, bar, kg, meter, day, year = si_units(:darcy, :bar, :kilogram, :meter, :day, :year)
    nx, ny, nz = dims
    cart_mesh = CartesianMesh(dims, (Lx, Ly, Lz); origin=[0.0, 0.0, z_top0])
    mesh = UnstructuredMesh(cart_mesh, z_is_depth=true)
    deform_mesh!(mesh, Lx, Ly, Lz, z_top0)
    nc = number_of_cells(mesh)
    K = zeros(Float64, nc)
    phi = zeros(Float64, nc)
    # layer definitions by K index
    for c in 1:nc
        I,J,Kk = cell_ijk(mesh, c)
        if Kk <= nz÷3
            mK, sK = 100.0, 30.0
            mφ = 0.18
        elseif Kk <= 2*(nz÷3)
            mK, sK = 200.0, 60.0
            mφ = 0.20
        else
            mK, sK = 900.0, 90.0
            mφ = 0.22
        end
        sφ = 0.25*mφ
        K_mD = lognormal_sample(rng, mK, sK)
        φ = lognormal_sample(rng, mφ, sφ)
        K[c] = (1e-3*K_mD)*Darcy
        phi[c] = φ
    end
    reservoir = reservoir_domain(mesh, permeability=K, porosity=phi)
    phases = (AqueousPhase(), LiquidPhase())
    rhoS = [1000.0*kg/meter^3, 800.0*kg/meter^3]
    sys = ImmiscibleSystem(phases, reference_densities=rhoS)
    # minimal wells for test
    I1 = setup_vertical_well(reservoir, 1, 1, name=:I1)
    P1 = setup_vertical_well(reservoir, nx, ny, name=:P1)
    wells = [I1, P1]
    model = setup_reservoir_model(reservoir, sys, wells=wells)
    kr = BrooksCoreyRelativePermeabilities(sys, [2.0, 2.0], [0.2, 0.2])
    replace_variables!(model, RelativePermeabilities=kr)
    parameters = setup_parameters(model)
    parameters[:Reservoir][:PhaseViscosities][1, :] .= 0.5e-3
    parameters[:Reservoir][:PhaseViscosities][2, :] .= 5.0e-3

    T = 10*year
    nstep = 12
    dt = fill(T/nstep, nstep)
    PV = sum(pore_volume(reservoir))
    q_total = PV/T
    q_inj = q_total/1
    controls = Dict{Symbol, Any}()
    controls[:I1] = InjectorControl(TotalRateTarget(q_inj), [1.0, 0.0], density=1000.0)
    controls[:P1] = ProducerControl(BottomHolePressureTarget(50*bar))
    forces = setup_reservoir_forces(model, control=controls)
    state0 = setup_reservoir_state(model, Pressure=150*bar, Saturations=[0.2, 0.8])
    ws, states = simulate_reservoir(state0, model, dt; forces=forces, parameters=parameters, info_level=-1)
    return (ws=ws, states=states, PV=PV, q_total=q_total, dt=dt)
end

res = setup_case()
println("ratio=", res.q_total*sum(res.dt)/res.PV)
println("final time=", res.ws.time[end]/si_unit(:day), " days")
println("states=", length(res.states), " wells=", keys(res.ws.wells))

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 36.04 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
ratio=1.0000000000000002
final time=3652.425 days
states=12 wells=[:P1, :I1]

```

_✓ Success_

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy, Random\n\nseed = 12345\nrng = MersenneTwister(seed)\nDarcy, bar, kg, meter, day, year = si_units(:darcy, :bar, :kilogram, :meter, :day, :year)\n\n# 3D grid (100,100,30) covering (1000,1000,50) with origin (0,0,z_top0)\n(nx, ny, nz) = (100, 100, 30)\n(Lx, Ly, Lz) = (1000.0, 1000.0, 50.0)\nz_top0 = 1000.0\ncart_mesh = CartesianMesh((nx, ny, nz), (Lx, Ly, Lz); origin = [0.0, 0.0, z_top0])\nmesh = UnstructuredMesh(cart_mesh, z_is_depth = true)\n\n# Deform mesh nodes\nzmean = (0.0, Lz/3, 2Lz/3, Lz)\nA_und = 2.0\nλ_und = 500.0\nA_dome = 30.0\nR_dome = 400.0\npoints = mesh.node_points\n@inbounds for i in eachindex(points)\n    pt = points[i]\n    x, y, z = pt\n    z0_rel = z - z_top0\n    δ = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)\n    z1 = zmean[2] + δ\n    z2 = zmean[3] - δ\n    z_rel = if z0_rel <= zmean[2]\n        (z0_rel/zmean[2])*z1\n    elseif z0_rel <= zmean[3]\n        z1 + (z0_rel - zmean[2])/(zmean[3]-zmean[2])*(z2 - z1)\n    else\n        z2 + (z0_rel - zmean[3])/(zmean[4]-zmean[3])*(zmean[4] - z2)\n    end\n    D = A_dome*exp(-(((x - Lx/2)^2 + (y - Ly/2)^2)/(2R_dome^2)))\n    shift = D*(1 - z_rel/Lz)\n    z_new = z_top0 + z_rel - shift...
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy, Random

seed = 12345
rng = MersenneTwister(seed)
Darcy, bar, kg, meter, day, year = si_units(:darcy, :bar, :kilogram, :meter, :day, :year)

# 3D grid (100,100,30) covering (1000,1000,50) with origin (0,0,z_top0)
(nx, ny, nz) = (100, 100, 30)
(Lx, Ly, Lz) = (1000.0, 1000.0, 50.0)
z_top0 = 1000.0
cart_mesh = CartesianMesh((nx, ny, nz), (Lx, Ly, Lz); origin = [0.0, 0.0, z_top0])
mesh = UnstructuredMesh(cart_mesh, z_is_depth = true)

# Deform mesh nodes
zmean = (0.0, Lz/3, 2Lz/3, Lz)
A_und = 2.0
λ_und = 500.0
A_dome = 30.0
R_dome = 400.0
points = mesh.node_points
@inbounds for i in eachindex(points)
    pt = points[i]
    x, y, z = pt
    z0_rel = z - z_top0
    δ = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)
    z1 = zmean[2] + δ
    z2 = zmean[3] - δ
    z_rel = if z0_rel <= zmean[2]
        (z0_rel/zmean[2])*z1
    elseif z0_rel <= zmean[3]
        z1 + (z0_rel - zmean[2])/(zmean[3]-zmean[2])*(z2 - z1)
    else
        z2 + (z0_rel - zmean[3])/(zmean[4]-zmean[3])*(zmean[4] - z2)
    end
    D = A_dome*exp(-(((x - Lx/2)^2 + (y - Ly/2)^2)/(2R_dome^2)))
    shift = D*(1 - z_rel/Lz)
    z_new = z_top0 + z_rel - shift
    points[i] = typeof(pt)(x, y, z_new)
end

# Petrophysics per cell: i.i.d. lognormal in 3 stratigraphic units (k-indices)
function lognormal_sample(rng, m::Real, s::Real)
    σ2 = log(1 + (s^2)/(m^2))
    μ = log(m) - 0.5*σ2
    σ = sqrt(σ2)
    return exp(μ + σ*randn(rng))
end

nc = number_of_cells(mesh)
K = zeros(Float64, nc)
phi = zeros(Float64, nc)
@inbounds for c in 1:nc
    I, J, Kk = cell_ijk(mesh, c)
    if Kk <= 10
        (mK, sK) = (100.0, 30.0)
        mφ = 0.18
    elseif Kk <= 20
        (mK, sK) = (200.0, 60.0)
        mφ = 0.20
    else
        (mK, sK) = (900.0, 90.0)
        mφ = 0.22
    end
    sφ = 0.25*mφ
    K_mD = lognormal_sample(rng, mK, sK)
    φ = lognormal_sample(rng, mφ, sφ)
    K[c] = (1e-3*K_mD)*Darcy
    phi[c] = φ
end

reservoir = reservoir_domain(mesh, permeability = K, porosity = phi)

# Immiscible water-oil
phases = (AqueousPhase(), LiquidPhase())
ρw = 1000.0*kg/meter^3
ρo = 800.0*kg/meter^3
sys = ImmiscibleSystem(phases, reference_densities = [ρw, ρo])

# Wells (vertical, full perforation) at logical indices
I1 = setup_vertical_well(reservoir, 1, 1, name = :I1)
I2 = setup_vertical_well(reservoir, 100, 1, name = :I2)
I3 = setup_vertical_well(reservoir, 1, 100, name = :I3)
I4 = setup_vertical_well(reservoir, 100, 100, name = :I4)
P1 = setup_vertical_well(reservoir, 50, 50, name = :P1)
P2 = setup_vertical_well(reservoir, 35, 65, name = :P2)
P3 = setup_vertical_well(reservoir, 70, 35, name = :P3)
wells = [I1, I2, I3, I4, P1, P2, P3]

# Model
model = setup_reservoir_model(reservoir, sys, wells = wells)
kr = BrooksCoreyRelativePermeabilities(sys, [2.0, 2.0], [0.2, 0.2])
replace_variables!(model, RelativePermeabilities = kr)

# Constant viscosities via parameters
parameters = setup_parameters(model)
parameters[:Reservoir][:PhaseViscosities][1, :] .= 0.5e-3
parameters[:Reservoir][:PhaseViscosities][2, :] .= 5.0e-3

# Schedule
T = 10*year
nstep = 120
dt = fill(T/nstep, nstep)
PV = sum(pore_volume(reservoir))
q_total = PV/T
q_inj = q_total/4

controls = Dict{Symbol, Any}()
for nm in (:I1, :I2, :I3, :I4)
    controls[nm] = InjectorControl(TotalRateTarget(q_inj), [1.0, 0.0], density = 1000.0)
end
for nm in (:P1, :P2, :P3)
    controls[nm] = ProducerControl(BottomHolePressureTarget(50*bar))
end
forces = setup_reservoir_forces(model, control = controls)

# Initial state
state0 = setup_reservoir_state(model, Pressure = 150*bar, Saturations = [0.2, 0.8])

# Run
ws, states = simulate_reservoir(state0, model, dt; forces = forces, parameters = parameters, info_level = -1)

# Verify injected PV
ratio = q_total*sum(dt)/PV
println("Injected PV ratio = ", ratio)
println("Final time (years) = ", ws.time[end]/year)
println("Number of steps = ", length(states))
println("Well names = ", collect(keys(ws.wells)))

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 756.25 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
Injected PV ratio = 1.0
Final time (years) = 10.0
Number of steps = 120
Well names = [:I3, :P1, :I4, :I2, :P3, :I1, :P2]

```

_✓ Success_

---

## Agent

```julia
using Jutul, JutulDarcy, Random

# 1-2. Fixed RNG seed
seed = 12345
rng = MersenneTwister(seed)

# Units
Darcy, bar, kg, meter, day, year = si_units(:darcy, :bar, :kilogram, :meter, :day, :year)

# 3. Mesh: Cartesian -> Unstructured, origin at (0,0,z_top0)
(nx, ny, nz) = (100, 100, 30)
(Lx, Ly, Lz) = (1000.0, 1000.0, 50.0)
z_top0 = 1000.0
cart_mesh = CartesianMesh((nx, ny, nz), (Lx, Ly, Lz); origin = [0.0, 0.0, z_top0])
g = UnstructuredMesh(cart_mesh, z_is_depth = true)

# 4. Deform mesh nodes
zmean = (0.0, Lz/3, 2Lz/3, Lz)
A_und = 2.0
λ_und = 500.0
A_dome = 30.0
R_dome = 400.0

points = g.node_points
@inbounds for i in eachindex(points)
    pt = points[i]
    x, y, z = pt
    z0_rel = z - z_top0

    δ = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)
    z1 = zmean[2] + δ
    z2 = zmean[3] - δ

    z_rel = if z0_rel <= zmean[2]
        (z0_rel/zmean[2])*z1
    elseif z0_rel <= zmean[3]
        z1 + (z0_rel - zmean[2])/(zmean[3]-zmean[2])*(z2 - z1)
    else
        z2 + (z0_rel - zmean[3])/(zmean[4]-zmean[3])*(zmean[4] - z2)
    end

    D = A_dome*exp(-(((x - Lx/2)^2 + (y - Ly/2)^2)/(2R_dome^2)))
    shift = D*(1 - z_rel/Lz) # bottom unchanged
    z_new = z_top0 + z_rel - shift

    points[i] = typeof(pt)(x, y, z_new)
end

# 5. Petrophysics: i.i.d. lognormal per cell within each stratigraphic unit
function lognormal_sample(rng, m::Real, s::Real)
    σ2 = log(1 + (s^2)/(m^2))
    μ = log(m) - 0.5*σ2
    σ = sqrt(σ2)
    return exp(μ + σ*randn(rng))
end

nc = number_of_cells(g)
K = zeros(Float64, nc)
phi = zeros(Float64, nc)

@inbounds for c in 1:nc
    I, J, Kk = cell_ijk(g, c)
    if Kk <= 10
        (mK, sK) = (100.0, 30.0)
        mφ = 0.18
    elseif Kk <= 20
        (mK, sK) = (200.0, 60.0)
        mφ = 0.20
    else
        (mK, sK) = (900.0, 90.0)
        mφ = 0.22
    end
    sφ = 0.25*mφ

    K_mD = lognormal_sample(rng, mK, sK)
    φ = lognormal_sample(rng, mφ, sφ)

    K[c] = (1e-3*K_mD)*Darcy
    phi[c] = φ
end

# 6. Reservoir domain
reservoir = reservoir_domain(g, permeability = K, porosity = phi)

# 7. Immiscible two-phase water-oil system
phases = (AqueousPhase(), LiquidPhase())
ρw = 1000.0*kg/meter^3
ρo = 800.0*kg/meter^3
sys = ImmiscibleSystem(phases, reference_densities = [ρw, ρo])

# 8. Wells (vertical, full perforation)
I1 = setup_vertical_well(reservoir, 1, 1, name = :I1)
I2 = setup_vertical_well(reservoir, 100, 1, name = :I2)
I3 = setup_vertical_well(reservoir, 1, 100, name = :I3)
I4 = setup_vertical_well(reservoir, 100, 100, name = :I4)
P1 = setup_vertical_well(reservoir, 50, 50, name = :P1)
P2 = setup_vertical_well(reservoir, 35, 65, name = :P2)
P3 = setup_vertical_well(reservoir, 70, 35, name = :P3)
wells = [I1, I2, I3, I4, P1, P2, P3]

# 9. Model
model = setup_reservoir_model(reservoir, sys, wells = wells)

# 10. Relative permeability
kr = BrooksCoreyRelativePermeabilities(sys, [2.0, 2.0], [0.2, 0.2])
replace_variables!(model, RelativePermeabilities = kr)

# 11. Constant viscosities via parameters
parameters = setup_parameters(model)
parameters[:Reservoir][:PhaseViscosities][1, :] .= 0.5e-3
parameters[:Reservoir][:PhaseViscosities][2, :] .= 5.0e-3

# 12. Schedule
T = 10*year
nstep = 120
dt = fill(T/nstep, nstep)

PV = sum(pore_volume(reservoir))
q_total = PV/T
q_inj = q_total/4

controls = Dict{Symbol, Any}()
for nm in (:I1, :I2, :I3, :I4)
    controls[nm] = InjectorControl(TotalRateTarget(q_inj), [1.0, 0.0], density = 1000.0)
end
for nm in (:P1, :P2, :P3)
    controls[nm] = ProducerControl(BottomHolePressureTarget(50*bar))
end
forces = setup_reservoir_forces(model, control = controls)

# 13. Initial state
state0 = setup_reservoir_state(model, Pressure = 150*bar, Saturations = [0.2, 0.8])

# 14. Run
ws, states = simulate_reservoir(state0, model, dt; forces = forces, parameters = parameters, info_level = -1)

# 15. Verify injected PV
@assert q_total*sum(dt)/PV == 1.0
println("Injected PV equals 1.0 (verified).")
```

---

#### Context Usage

```
█████░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░ 28.1k/200.0k (14.0%)
├─ System:              2.1k   (1.0%)
├─ Tool output:        23.2k  (11.6%)
├─ Messages:            2.8k   (1.4%)
└─ Free space:        171.9k  (86.0%)
```

---



==> anc/agent_output_reference.md <==
# JutulGPT Session

_Session started: 2026-02-16 15:43:47_

_Versions: Julia 1.12.4 | Jutul 0.4.16 | JutulDarcy 0.3.3_

---

## User

Set up a 100 × 100 × 30 Cartesian mesh covering a 1000 × 1000 × 50 m domain. Immiscible two-phase unfavorable waterflooding with four rate-controlled injectors in the corners and three bhp-controlled producers located inside the domain. Stratigraphy: three equally thick layers with lognormal permeability and arithmetic mean 100,200, 900 mD and std 30,60,90 mD. Introduce slight undulating variation in layer thickness. Deform the mesh into an anticline dome shape. Inject in total one pore volume over ten years, equally distributed across all injectors. Consult me for important decisions, and explicitly state all assumptions.After the code, using the final setup as reference:1. Write a formal report-style markdown explanation with LaTeX equations (inline $...$, display $$...$$), using flowing prose (no bullet lists except for equation/boundary condition sequences).2. Produce a detailed “reproduction prompt” that would recreate the exact same simulation from scratch.3. Provide a shorter journal-style description with key details.

---

## Reasoning Summary

**Gathering intel on mesh deformation**

I’m starting by searching the documentation for mesh deformation and looking for examples related to anticlines. I’ll use the tool to retrieve examples, specifically looking for “anticline” and “deform.” The developer has specified that I should only use one tool at a time, even though the system allows for multiple tool usage. So, I’ll stick to their instructions and make the first call with the query “anticline.”

## Agent


### Tool Calls
**`retrieve_jutuldarcy_examples`**
```json
{
  "query": "anticline dome deform mesh cartesian grid"
}
```

---

#### Retrieving from JutulDarcy examples — `JutulDarcy`

**Query:** anticline dome deform mesh cartesian grid

**Results:** 3

Retrieved 3 examples:
- examples/discretization/consistent_avgmpfa.jl
- examples/introduction/two_phase_gravity_segregation.jl
- examples/geothermal/htates_intro.jl

---

## Agent


### Tool Calls
**`retrieve_jutuldarcy_examples`**
```json
{
  "query": "immiscible two-phase waterflood wells InjectorControl ProducerControl bhp"
}
```

---

#### Retrieving from JutulDarcy examples — `JutulDarcy`

**Query:** immiscible two-phase waterflood wells InjectorControl ProducerControl bhp

**Results:** 3

Retrieved 3 examples:
- examples/workflow/tracers_two_wells.jl
- examples/workflow/rate_optimization.jl
- examples/validation/validation_spe1.jl

---

## Reasoning Summary

**Considering 3D mesh undulation**

In a 3D mesh, the node points have three coordinates. I’m thinking about adjusting the z-coordinates to undulate layer interfaces based on the layer index. A simpler approach is to create a cartesian mesh with uniform vertical coordinates, then adjust the z-coordinates according to the layer thickness function of x, y, which involves scaling based on a known total thickness. I want to ensure the total thickness remains constant while allowing for varying layer thicknesses through sinusoidal perturbations. I'll define the interface depths accordingly.

**Calculating node positions in 3D mesh**

For each node at vertical index k, I need to compute linear interpolation between neighboring interfaces based on its position. The nodes correspond to uniformly spaced z fractions, so I can map each third of the nodes to their respective layers and rescale within each layer. With 30 layers and boundaries at 10 and 20, I’ll define the z positions accordingly for undulating thickness. 

To represent an anticline dome, I might apply a vertical shift to all nodes while ensuring that the top and bottom surfaces remain in place to maintain the total thickness.

**Mapping dome and permeability assignment**

This approach gives me a dome reference in depth. I need to combine this with the previous mapping for varying thicknesses and apply a dome shift based on x, y, possibly depending on depth. For the anticline structure, a consistent shift across the depth is beneficial. 

I’ll assign permeability using a lognormal distribution, where the mean and standard deviation relate to permeability parameters. I'll make sure to use a seed for reproducibility. Units are important, and I'll convert from millidarcy to darcy while setting porosity around 0.25. I should also consider the mobility ratio for water and oil.

**Determining mobility ratio and viscosities**

I need to calculate the mobility ratio, which is defined as M = (krw/μw)/(kro/μo). Since water has a lower viscosity (around 1 cP) compared to oil (5-10 cP), this will generally make M greater than 1, which indicates unfavorable conditions. I’ll use μw=1 cP and μo=10 cP for my calculations.

Now, I should check if JutulDarcy uses default functions for relative permeability, likely quadratic. I'll retrieve function documentation to see if it requires setting viscosities and how to navigate that with the examples provided.

## Agent


### Tool Calls
**`retrieve_function_documentation`**
```json
{
  "function_names": [
    "ImmiscibleSystem",
    "ConstantViscosities",
    "CoreyRelativePermeabilities",
    "BrooksCoreyRelativePermeabilities",
    "setup_reservoir_model",
    "reservoir_domain",
    "setup_reservoir_state",
    "setup_vertical_well",
    "InjectorControl",
    "ProducerControl",
    "TotalRateTarget",
    "BottomHolePressureTarget",
    "pore_volume",
    "CartesianMesh",
    "UnstructuredMesh"
  ]
}
```

---

#### Function Documentation Retriever — `retrieve_function_documentation`

**Args:**
```json
{
  "function_names": [
    "ImmiscibleSystem",
    "ConstantViscosities",
    "CoreyRelativePermeabilities",
    "BrooksCoreyRelativePermeabilities",
    "setup_reservoir_model",
    "reservoir_domain",
    "setup_reservoir_state",
    "setup_vertical_well",
    "InjectorControl",
    "ProducerControl",
    "TotalRateTarget",
    "BottomHolePressureTarget",
    "pore_volume",
    "CartesianMesh",
    "UnstructuredMesh"
  ]
}
```

Retrieving documentation for functions: ImmiscibleSystem, ConstantViscosities, CoreyRelativePermeabilities, BrooksCoreyRelativePermeabilities, setup_reservoir_model, reservoir_domain, setup_reservoir_state, setup_vertical_well, InjectorControl, ProducerControl, TotalRateTarget, BottomHolePressureTarget, pore_volume, CartesianMesh, UnstructuredMesh

---

## Reasoning Summary

**Considering stratigraphy layers**

I’m figuring out the stratigraphy with three layers, each about 10 cells thick, for a total of 50m. The thickness should undulate slightly, meaning I need to create a Δz vector that varies laterally and by layer. I'll definitely have to use UnstructuredMesh and modify node points to reflect this undulation while ensuring that layer interfaces are adequately represented. Plus, I need to account for the dome formation in z coordinates and how it affects cell volumes and pore spaces.

**Calculating lognormal parameters**

I'm working on the lognormal distribution with a given arithmetic mean \(m\) and standard deviation \(s\). To find the parameters \(\mu_{log}\) and \(\sigma_{log}\), I'll solve the equations for variance and mean using those values. Once I have \(\mu\) and \(\sigma\), I'll implement sampling using randn and exp instead of external packages. I'm also considering if I need anisotropic assumptions. Then, I need to consult the user about the default positions of producers and assumptions regarding porosity, which I might set at 0.3.

**Setting secondary variables**

I need to set up secondary variables in the model, like PhaseViscosities. It seems I have to look up the documentation for ConstantViscosities and relperm, but I haven't retrieved that yet. I should definitely search the docs to find the necessary information on these variables. I want to ensure everything is accurate to avoid any issues with modeling later on. Let's make sure I clarify this to get it right!

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "ConstantViscosities"
}
```

---

#### Grep search: ConstantViscosities — `grep_search`

**Args:** `query='ConstantViscosities'`

No matches found for: ConstantViscosities

---

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "CoreyRelativePermeabilities"
}
```

---

#### Grep search: CoreyRelativePermeabilities — `grep_search`

**Args:** `query='CoreyRelativePermeabilities'`

Found 12 matches in 11 files:
- examples/data_assimilation/advanced_history_match.jl (2 matches)
- docs/src/man/basics/secondary.md (1 match)
- docs/src/man/first_ex.md (1 match)
- examples/compositional/compositional_2d_vertical.jl (1 match)
- examples/compositional/compositional_5components.jl (1 match)
- examples/data_assimilation/optimize_simple_bl.jl (1 match)
- examples/discretization/mpfa_weno_discretizations.jl (1 match)
- examples/introduction/two_phase_buckley_leverett.jl (1 match)
- examples/introduction/two_phase_unstable_gravity.jl (1 match)
- examples/workflow/five_spot_ensemble.jl (1 match)
- examples/workflow/hybrid_simulation_relperm.jl (1 match)

---

## Agent


### Tool Calls
**`read_from_file`**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/five_spot_ensemble.jl",
  "read_full_file": false,
  "start_line_number_base_zero": 0,
  "end_line_number_base_zero": 140
}
```

---

#### Read file — `read_from_file`

**Args:**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/five_spot_ensemble.jl",
  "lines": "0-140"
}
```

Reading file /home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/five_spot_ensemble.jl (lines 0-140)

---

## Reasoning Summary

**Analyzing depth and dome structure**

I’m considering how to define the top surface of an anticline dome, noting that it should be shallower at the center and result in negative depth. The z-coordinate will represent depth with positive values moving downward from the surface. The dome’s displacement results in a lift at the center, affecting gravity calculations. For implementation, I’ll focus on the vertical coordinate represented as "depth," adjusting for the specifics of cell centroids and pressure gradations.

**Designing the dome shape**

I’m working on creating a dome shape where the top surface depth decreases at the center, resembling an anticline. The formula I'll use involves making the depth shallower at the center with a negative bump. Since I need to maintain constant thickness, I can deform the bottom as well. I’ll also factor in a vertical displacement that decays with depth. For fluid injection, I’ll calculate the total pore volume and distribute it evenly across four injectors over ten years, assuming a default porosity of 0.3.

**Clarifying user input needs**

I need to ask the user about porosity and well placements. For injectors, I'll position them at the corners as vertical wells that perforate all layers, while the producers will be located inside the domain. I'll propose a default coordinate pattern around the center. To avoid unfavorable waterflooding, I plan to set low viscosities for water and higher for oil. I'll also need to determine phase names and use BrooksCorey for relative permeabilities. I’ll consult with the user on a few decisions and provide defaults if they don't respond.

**Setting up models and conditions**

I’m determining several model parameters for the user. For the relative permeability model, I’ll use the BrooksCorey model with specified exponents and residuals, while setting capillary pressure to off. I need to establish initial conditions, proposing a uniform pressure of 150 bar and initial saturations. Next, I’ll target a default BHP of 50 bar for producers and suggest their locations. I’ll also propose mesh deformation parameters like dome uplift and boundary conditions. I’ll respond with these questions and outline assumptions if the user agrees.

## Agent

Before I write/run the Julia/JutulDarcy setup, I need your choices on a few items that materially change the physics and/or well responses. Proposed defaults are included (you can just reply “use defaults” or override any subset).

## Decisions I need from you (with proposed defaults)

1) **Porosity field** (controls pore volume and thus your “1 PV in 10 years” rate):
- Default: uniform porosity **$\phi = 0.25$** everywhere.
- Alternative: specify a constant value, or a layered/heterogeneous porosity.

2) **Fluid properties for “unfavorable” waterflood** (mobility ratio):
- Default (unfavorable): water–oil, immiscible  
  $\rho_w=1000\ \mathrm{kg/m^3}$, $\rho_o=800\ \mathrm{kg/m^3}$,  
  $\mu_w=0.5\ \mathrm{cP}$, $\mu_o=5\ \mathrm{cP}$.
- Confirm/override these four numbers.

3) **Relative permeability model** (strongly affects sweep and instability):
- Default: Brooks–Corey, no capillary pressure  
  exponents $n_w=n_o=2.0$, residuals $S_{wr}=0.2$, $S_{or}=0.2$, endpoints $k_{rw}^0=k_{ro}^0=1.0$.
- Confirm/override, and say if you want capillary pressure (default: **off**).

4) **Initial condition**:
- Default: uniform pressure **150 bar** (no hydrostatic), initial saturations **$S_w=0.2$, $S_o=0.8$** everywhere.
- Alternative: hydrostatic pressure using deformed depth (needs a reference datum).

5) **Producer controls (BHP target)**:
- Default: **50 bar** BHP for all 3 producers.
- Confirm/override.

6) **Producer locations (logical indices in the 100×100 grid)**:
- Injectors: corners (fixed): (1,1), (100,1), (1,100), (100,100).
- Default producers (inside, vertical wells through all 30 layers):
  - P1 at **(50, 50)** (center)
  - P2 at **(35, 65)**
  - P3 at **(70, 35)**
- Confirm/override with your preferred (i,j) for each producer.

7) **Geometric deformation parameters** (affects gravity segregation and structure):
- **Layer-thickness undulation** (interfaces wiggle laterally):
  - Default: sinusoidal undulation with amplitude **1.0 m** and wavelength **500 m** in both x and y.
- **Anticline dome** (arching upwards at center):
  - Default: top-surface uplift amplitude **10 m** at center, decaying with depth (so bottom moves less), with a Gaussian radius parameter **R = 400 m**.
- Confirm/override these amplitudes/length scales.

## Assumptions I will make unless you change them
- Closed outer boundaries (no-flow), only wells drive flow.
- All wells are **vertical** and **perforate all 30 layers**.
- Permeability is **isotropic scalar per cell** (no $K_x\neq K_y\neq K_z$ anisotropy unless you request it).
- Lognormal permeability is generated **independently per cell** within each of the 3 stratigraphic layers using your specified arithmetic mean/std (in mD), then converted to SI.
- Total injection equals **1 pore volume over 10 years**, split equally across the 4 injectors; i.e.
  $$q_{\text{inj,tot}}=\frac{\mathrm{PV}}{T},\qquad q_{\text{inj},i}=\frac{1}{4}\,q_{\text{inj,tot}},\qquad T=10\ \text{years}.$$

Reply with your choices for items 1–7 (or say “defaults”), and I’ll generate and *run* the full Julia code, then produce the three write-ups you requested (formal report markdown with LaTeX, reproduction prompt, and short journal-style description) based on the final exact setup.

---

#### Context Usage

```
███░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░ 18.6k/200.0k (9.3%)
├─ System:              2.1k   (1.0%)
├─ Tool output:        15.4k   (7.7%)
├─ Messages:            1.1k   (0.6%)
└─ Free space:        181.4k  (90.7%)
```

---

## User

1. For porosity, use random (lognormal) with mean 0.18, 0.20, 0.22, and std quarter of that.2. Ok. 3. Ok. 4. Ok. 5. Ok. 6. Ok. 7. Layer thickness: amplitude 2m. Dome: amplitude 30m. 

---

## Reasoning Summary

**Exploring dome anticlines**

I'm thinking about a dome anticline, where the deformation causes the mesh to have an arching shape with layers rising at the center. The uplift function should equal -A_dome*exp(-r^2/R^2) with A_dome set at 30 m. While the domain thickness is 50, that uplift is significant. I want to ensure the top surface doesn’t rise above zero, so we'll set it to z=0 at the corners and let the center dip to -30. It's a bit surprising but geometrically feasible!

**Refining uplift implementation**

I’m considering keeping the bottom fixed at z=Lz and applying uplift that decreases with depth. My assumption is that the top moves the most, while the bottom moves the least. However, the top could still be negative, and that’s okay. I will compute column-specific interfaces and use vertical mapping for each node. As z increases downwards, I expect to apply a dome shift based on uplift and depth decay. This setup keeps the bottom fixed while allowing top adjustments, causing thickness variations. Overall, I think it's a solid approach!

**Setting up permeability and wells**

I need to define permeability across three layers, each with 10 cells, using lognormal fields. The arithmetic means will be 100, 200, and 900 mD, with standard deviations of 30, 60, and 90 mD. To get the lognormal parameters for each cell, I'll calculate the mean and variance based on these values. I'll make sure to fix the random seed for reproducibility and keep the cells independent with no spatial correlation.

For porosity, I’ll use random lognormal values with specified means and standard deviations. I'll set up 4 injector wells at the corners and 3 producers as specified, creating a grid with dimensions 100x100x30. The wells will perforate all layers by default, and I'll calculate the total pore volume over 10 years.

**Deciding on timestep schedule**

I need to establish a timestep schedule over the next 10 years, but the user didn't specify whether to use monthly timesteps. This seems like an important choice! They mentioned consulting for significant decisions, and it's true that the timestep scheme can influence results. I’m considering starting with small initial steps and then moving to monthly or quarterly increments. 

To create a schedule, I’ll implement timesteps of [0.1, 1, 10] days followed by repeated 30-day intervals, totaling around 120 steps to approximate 10 years. I'll ensure the final step accurately matches the 10-year mark.

**Setting up timestep and phases**

I’m planning to create a timestep array using `fill(month, 120)`, adjusting the last one to fit exactly within 10 years. To simplify things, I could define a month as 30 days, but to be precise, I should divide the 10 years by 120, giving us a constant `dt_const`. That results in equal steps of 1 month, along with some initial smaller steps.

I also need to incorporate an "immiscible two-phase unfavorable waterflooding" system. I’ll use `ImmiscibleSystem((AqueousPhase(), LiquidPhase()))` for modeling with reference densities and viscosities. I'll need to search the documentation for proper viscosity settings too.

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "Viscos"
}
```

---

#### Grep search: Viscos — `grep_search`

**Args:** `query='Viscos'`

Found 41 matches in 14 files:
- examples/properties/co2_props.jl (6 matches)
- examples/data_assimilation/optimize_simple_bl.jl (5 matches)
- examples/geothermal/geothermal_doublet.jl (4 matches)
- examples/introduction/intro_sensitivities.jl (4 matches)
- examples/validation/validation_polymer.jl (4 matches)
- docs/src/man/basics/utilities.md (3 matches)
- examples/introduction/two_phase_unstable_gravity.jl (3 matches)
- examples/workflow/co2_sloped.jl (3 matches)
- docs/src/man/basics/secondary.md (2 matches)
- examples/introduction/two_phase_buckley_leverett.jl (2 matches)
- examples/properties/relperms.jl (2 matches)
- docs/src/extras/faq.md (1 match)
- docs/src/man/basics/systems.md (1 match)
- examples/data_assimilation/cgnet_egg.jl (1 match)

---

## Agent


### Tool Calls
**`read_from_file`**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/introduction/two_phase_buckley_leverett.jl",
  "read_full_file": false,
  "start_line_number_base_zero": 0,
  "end_line_number_base_zero": 120
}
```

---

#### Read file — `read_from_file`

**Args:**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/introduction/two_phase_buckley_leverett.jl",
  "lines": "0-77"
}
```

Reading file /home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/introduction/two_phase_buckley_leverett.jl (lines 0-77)

---

## Reasoning Summary

**Exploring layer undulation**

I'm considering how to layer undulation by varying the thickness slightly, which means creating wavy interfaces between each layer. I need to set z_int1 around 16.67 and z_int2 around 33.33, with an amplitude of 2 m while keeping the total thickness at 50 m. So, if the interfaces undulate with top and bottom fixed, the layer thickness can vary. I might define δ(x,y) using a sine function, ensuring values remain between 0 and 50.

**Calculating new layer interfaces**

I’m setting original interface depths as constants, denoting them as z_lower0 and z_upper0. The new interfaces will be functions defined by existing layers, with specific values for zinterface0 and zinterface3. Then, I can calculate the new layer depth using the relationship with the original interfaces. After adjusting for the dome shift, I’ll ensure that the dome's anticline shape is applied coherently across layers. This means I can implement the dome as an additive vertical shift after mapping the undulation, keeping the bottom fixed. Lastly, I need to consider permeability stratigraphy with three equally thick layers.

**Generating lognormal parameters**

I’m focusing on creating a lognormal distribution with a specified arithmetic mean and standard deviation. The formulas involve solving for parameters in log space, where I’ll calculate values for σ² and μ. Given the guidelines, I need to avoid using external packages like Distributions, so I’ll implement the generation using basic functions. To ensure reproducibility, I’ll assume a fixed random seed, like 12345, even though the user didn't specify this. I’ll apply random lognormal values for porosity per layer while ensuring they stay within realistic bounds, possibly clipping to a maximum of 0.6 or 0.8.

**Deciding on truncation and assumptions**

Even though the user didn't specifically ask about clipping or truncation, my guidelines suggest consulting for important decisions. Clipping could be necessary due to the risk of exceeding 1, but given the moderate tails of the lognormal distribution and the small mean and standard deviation, I think truncation might not be needed. Since the probability of exceeding 1 is extremely low, I’ll assume no truncation, but I’ll clamp values to between 0.01 and 0.6 to ensure stability and resample if necessary. I’ll also note that injectors are located in corners, with rate-controlled injection over ten years.

**Computing pore volume and simulation details**

First, I need to calculate the pore volume (PV) using the reservoir domain's porosity and cell volumes. After deformation, the domain volumes will change, so I must ensure that the reservoir_domain is built correctly post-deformation. I’ll define an unstructured mesh with permeability and porosity arrays, then determine the simulation time, which is 10 years, using monthly time steps for accuracy. I'll also set initial smaller time steps to assist with non-linear solving, ultimately leading to a total of 120 months without ramping the steps. For the model system, I'll work on utilizing the appropriate phases, injector settings, and producer controls, ensuring to handle the forces, initial states, and deformation properly.

**Setting up simulation parameters**

I need to establish a vertical datum to avoid negative depths. I can set the depth origin to 1000 m, with domain thickness being 50 m. This ensures a positive depth overall. I'll define the mesh geometry with a dome effect that decreases depth by 30 m, making the top approximately 970 m. The permeability will be generated as independent lognormal variables per cell in each layer, and I’ll adjust for potential heavy computational needs due to the size of the model. It's crucial to define a reasonable timestep and provide code that can run a minimal validation check while ensuring the setup meets the user’s requirements.

**Implementing mesh and deformation**

I think it's best to use Jutul.cell_index for safe indexing while filling arrays with speed. I'll follow MRST style ordering but still use the cell_index in loops for clarity. For the UnstructuredMesh, I need to calculate each node's relative depth using the origin.

Next, I’ll write code to define the case, including model and state information. I’ll include both code and markdown sections in the final report. To validate everything, I'll use the run_julia_code tool for an incremental test—a short simulation with perhaps just one timestep to ensure everything compiles correctly before adding wells and running full simulations.

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy, LinearAlgebra, Random\n\n# ------------------------\n# User-specified setup\n# ------------------------\nnx, ny, nz = 100, 100, 30\nLx, Ly, Lz = 1000.0, 1000.0, 50.0\nz_top0 = 1000.0 # ASSUMPTION: top of model is at 1000 m depth (positive downward)\norigin = (0.0, 0.0, z_top0)\n\n# Stratigraphy (3 layers, 10 cells each)\nK_mean_mD = (100.0, 200.0, 900.0)\nK_std_mD  = (30.0,  60.0,  90.0)\nphi_mean  = (0.18, 0.20, 0.22)\nphi_std   = (0.25*0.18, 0.25*0.20, 0.25*0.22)\n\n# Geometric deformation\nA_und = 2.0                 # m (layer interface undulation amplitude)\nλ_und = 500.0               # m (ASSUMPTION: wavelength)\nA_dome = 30.0               # m (anticline amplitude)\nR_dome = 400.0              # m (ASSUMPTION: Gaussian radius parameter)\n\n# Fluids / rock\nμ_cP = (0.5, 5.0)           # water, oil (cP)\nρ_SI = (1000.0, 800.0)      # water, oil (kg/m^3)\n\n# Wells\ninj_pos = ((1, 1), (nx, 1), (1, ny), (nx, ny))\nprod_pos = ((50, 50), (35, 65), (70, 35))\n\n# Controls\np_init_bar = 150.0\nbhp_prod_bar = 50.0\nSwi = 0.2\n\n# Time schedule: 10 years, 120 equal \"monthly\" steps\nDarcy, bar, kg, meter, second, day, year = si_units(:darcy, ...
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy, LinearAlgebra, Random

# ------------------------
# User-specified setup
# ------------------------
nx, ny, nz = 100, 100, 30
Lx, Ly, Lz = 1000.0, 1000.0, 50.0
z_top0 = 1000.0 # ASSUMPTION: top of model is at 1000 m depth (positive downward)
origin = (0.0, 0.0, z_top0)

# Stratigraphy (3 layers, 10 cells each)
K_mean_mD = (100.0, 200.0, 900.0)
K_std_mD  = (30.0,  60.0,  90.0)
phi_mean  = (0.18, 0.20, 0.22)
phi_std   = (0.25*0.18, 0.25*0.20, 0.25*0.22)

# Geometric deformation
A_und = 2.0                 # m (layer interface undulation amplitude)
λ_und = 500.0               # m (ASSUMPTION: wavelength)
A_dome = 30.0               # m (anticline amplitude)
R_dome = 400.0              # m (ASSUMPTION: Gaussian radius parameter)

# Fluids / rock
μ_cP = (0.5, 5.0)           # water, oil (cP)
ρ_SI = (1000.0, 800.0)      # water, oil (kg/m^3)

# Wells
inj_pos = ((1, 1), (nx, 1), (1, ny), (nx, ny))
prod_pos = ((50, 50), (35, 65), (70, 35))

# Controls
p_init_bar = 150.0
bhp_prod_bar = 50.0
Swi = 0.2

# Time schedule: 10 years, 120 equal "monthly" steps
Darcy, bar, kg, meter, second, day, year = si_units(:darcy, :bar, :kilogram, :meter, :second, :day, :year)
T = 10.0*year
nstep = 120
dt = fill(T/nstep, nstep)

# Reproducibility
seed = 12345 # ASSUMPTION: fixed RNG seed for exact reproduction
rng = MersenneTwister(seed)

# ------------------------
# Helpers: lognormal from arithmetic mean + std
# ------------------------
"""Return (μ, σ) for LogNormal(exp(μ+σ^2/2)=m, std=s)."""
function lognormal_params_from_mean_std(m, s)
    @assert m > 0
    @assert s >= 0
    v = s^2
    σ2 = log(1 + v/m^2)
    μ = log(m) - 0.5*σ2
    return (μ, sqrt(σ2))
end

function rand_lognormal!(rng, out::AbstractVector{Float64}, m, s)
    μ, σ = lognormal_params_from_mean_std(m, s)
    @inbounds for i in eachindex(out)
        out[i] = exp(μ + σ*randn(rng))
    end
    return out
end

# ------------------------
# 1) Build base mesh and deform it
# ------------------------
Δ = (Lx, Ly, Lz)
mesh = CartesianMesh((nx, ny, nz), Δ, origin)
g = UnstructuredMesh(mesh)

zmean = (0.0, Lz/3, 2Lz/3, Lz)

# undulated interfaces, relative depth in [0, Lz]
undulation(x, y) = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)
function interfaces_rel(x, y)
    δ = undulation(x, y)
    z1 = zmean[2] + δ
    z2 = zmean[3] - δ
    # ensure ordering (should be safe for given amplitude)
    z1 = clamp(z1, 0.0, Lz)
    z2 = clamp(z2, 0.0, Lz)
    if z2 <= z1
        mid = 0.5*(z1+z2)
        z1 = mid - 1e-6
        z2 = mid + 1e-6
    end
    return (0.0, z1, z2, Lz)
end

dome(x, y) = A_dome*exp(-((x - Lx/2)^2 + (y - Ly/2)^2)/(2R_dome^2))

function map_depth(z_rel0, zint0, zint)
    # piecewise linear mapping within each layer interval
    if z_rel0 <= zint0[2]
        zU0, zL0 = zint0[1], zint0[2]
        zU,  zL  = zint[1],  zint[2]
    elseif z_rel0 <= zint0[3]
        zU0, zL0 = zint0[2], zint0[3]
        zU,  zL  = zint[2],  zint[3]
    else
        zU0, zL0 = zint0[3], zint0[4]
        zU,  zL  = zint[3],  zint[4]
    end
    ξ = (z_rel0 - zU0)/(zL0 - zU0)
    return zU + ξ*(zL - zU)
end

zint0 = zmean
for p in eachindex(g.node_points)
    x, y, z = g.node_points[p]
    z_rel0 = z - z_top0
    zint = interfaces_rel(x, y)
    z_rel = map_depth(z_rel0, zint0, zint)
    # anticline: shallower at center => reduce depth; keep bottom fixed
    shift = dome(x, y)*(1 - z_rel/Lz)
    z_new = z_top0 + z_rel - shift
    g.node_points[p] = [x, y, z_new]
end

# ------------------------
# 2) Assign permeability and porosity (lognormal per layer)
# ------------------------
nc = number_of_cells(g)
K_mD = zeros(Float64, nc)
phi = zeros(Float64, nc)

# generate fields layerwise (i.i.d. per cell)
for layer in 1:3
    k_lo = (layer-1)*(nz÷3) + 1
    k_hi = layer*(nz÷3)
    # collect cell indices for the layer
    cells = Int[]
    sizehint!(cells, nx*ny*(k_hi-k_lo+1))
    for k in k_lo:k_hi, j in 1:ny, i in 1:nx
        push!(cells, cell_index(mesh, (i, j, k)))
    end
    tmpK = zeros(Float64, length(cells))
    tmpϕ = zeros(Float64, length(cells))
    rand_lognormal!(rng, tmpK, K_mean_mD[layer], K_std_mD[layer])
    rand_lognormal!(rng, tmpϕ, phi_mean[layer],  phi_std[layer])
    @inbounds for (ix, c) in enumerate(cells)
        K_mD[c] = tmpK[ix]
        phi[c]  = tmpϕ[ix]
    end
end

# Basic sanity
@assert all(K_mD .> 0)
@assert all(phi .> 0)

K = (1e-3 .* K_mD) .* Darcy

# ------------------------
# 3) Build reservoir domain, wells, model, forces
# ------------------------
reservoir = reservoir_domain(g, permeability = K, porosity = phi)

# Wells
wells = JutulDarcy.SimpleWell[]
controls = Dict{Symbol, Any}()

# injectors
q_placeholder = 1.0 # will set after PV computed
for (wi, (i, j)) in enumerate(inj_pos)
    name = Symbol(:I, wi)
    W = setup_vertical_well(reservoir, i, j, name = name)
    push!(wells, W)
end
# producers
for (wp, (i, j)) in enumerate(prod_pos)
    name = Symbol(:P, wp)
    W = setup_vertical_well(reservoir, i, j, name = name)
    push!(wells, W)
end

# Immiscible system water-oil
phases = (AqueousPhase(), LiquidPhase())
rhoS = collect(ρ_SI) .* (kg/meter^3)
sys = ImmiscibleSystem(phases, reference_densities = rhoS)

model = setup_reservoir_model(reservoir, sys, wells = wells)

# Relperm (Brooks-Corey) and viscosities
kr = BrooksCoreyRelativePermeabilities(sys, [2.0, 2.0], [0.2, 0.2])
replace_variables!(model, RelativePermeabilities = kr)
μ = collect(μ_cP) .* 1e-3 # Pa*s
parameters = setup_parameters(model, PhaseViscosities = μ)

# Compute PV and set injection rates
pv = pore_volume(reservoir)
PV = sum(pv)
q_total = PV/T
q_inj = q_total/length(inj_pos)

rate_target = TotalRateTarget(q_inj)
for wi in 1:length(inj_pos)
    name = Symbol(:I, wi)
    controls[name] = InjectorControl(rate_target, [1.0, 0.0], density = ρ_SI[1])
end
bhp_target = BottomHolePressureTarget(bhp_prod_bar*bar)
for wp in 1:length(prod_pos)
    name = Symbol(:P, wp)
    controls[name] = ProducerControl(bhp_target)
end

forces = setup_reservoir_forces(model, control = controls)

# Initial state
state0 = setup_reservoir_state(model,
    Pressure = p_init_bar*bar,
    Saturations = [Swi, 1 - Swi]
)

# Print key scalars
println("Cells: $nc")
println("PV: ", PV, " m^3")
println("Total injection rate for 1 PV in 10 years: ", q_total, " m^3/s")
println("Per-injector rate (4 injectors): ", q_inj, " m^3/s")
println("Check PVI: ", q_total*sum(dt)/PV)

# Quick solve sanity (single small step)
dt_test = [1.0*day]
ws_test, states_test = simulate_reservoir(state0, model, dt_test;
    forces = forces,
    parameters = parameters,
    info_level = -1
)
println("Sanity run done. Final avg Sw = ", mean(states_test[end][:Saturations][1, :]))

# Return objects for downstream use
(reservoir = reservoir, model = model, state0 = state0, dt = dt, forces = forces, parameters = parameters,
 seed = seed, PV = PV, q_total = q_total, q_inj = q_inj)

```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: MethodError: no method matching CartesianMesh(::Tuple{Int64, Int64, Int64}, ::Tuple{Float64, Float64, Float64}, ::Tuple{Float64, Float64, Float64})
The type `CartesianMesh` exists, but no method is defined for this combination of argument types when trying to construct it.

Closest candidates are:
  CartesianMesh(::Tuple, ::Union{Nothing, Tuple}; origin)
   @ Jutul ~/.julia/packages/Jutul/SZQMv/src/meshes/cart.jl:39
  CartesianMesh(!Matched::Int64, ::Any; kwarg...)
   @ Jutul ~/.julia/packages/Jutul/SZQMv/src/meshes/cart.jl:73
  CartesianMesh(::Tuple; ...)
   @ Jutul ~/.julia/packages/Jutul/SZQMv/src/meshes/cart.jl:39
  ...

Stacktrace:
[1] top-level scope
   @ none:71
 [2] eval(m::Module, e::Any)
   @ Core ./boot.jl:489
 [3] exec_options(opts::Base.JLOptions)
   @ Base ./client.jl:283
 [4] _start()
   @ Base ./client.jl:550

_✗ Failed_

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy, LinearAlgebra, Random, Statistics\n\n# ------------------------\n# User-specified setup\n# ------------------------\nnx, ny, nz = 100, 100, 30\nLx, Ly, Lz = 1000.0, 1000.0, 50.0\nz_top0 = 1000.0 # ASSUMPTION: top of model is at 1000 m depth (positive downward)\norigin = (0.0, 0.0, z_top0)\n\n# Stratigraphy (3 layers, 10 cells each)\nK_mean_mD = (100.0, 200.0, 900.0)\nK_std_mD  = (30.0,  60.0,  90.0)\nphi_mean  = (0.18, 0.20, 0.22)\nphi_std   = (0.25*0.18, 0.25*0.20, 0.25*0.22)\n\n# Geometric deformation\nA_und = 2.0                 # m (layer interface undulation amplitude)\nλ_und = 500.0               # m (ASSUMPTION: wavelength)\nA_dome = 30.0               # m (anticline amplitude)\nR_dome = 400.0              # m (ASSUMPTION: Gaussian radius parameter)\n\n# Fluids\nμ_cP = (0.5, 5.0)           # water, oil (cP)\nρ_SI = (1000.0, 800.0)      # water, oil (kg/m^3)\n\n# Wells\ninj_pos = ((1, 1), (nx, 1), (1, ny), (nx, ny))\nprod_pos = ((50, 50), (35, 65), (70, 35))\n\n# Controls\np_init_bar = 150.0\nbhp_prod_bar = 50.0\nSwi = 0.2\n\n# Time schedule: 10 years, 120 equal steps\nDarcy, bar, kg, meter, second, day, year = si_units(:darcy, :bar, :...
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy, LinearAlgebra, Random, Statistics

# ------------------------
# User-specified setup
# ------------------------
nx, ny, nz = 100, 100, 30
Lx, Ly, Lz = 1000.0, 1000.0, 50.0
z_top0 = 1000.0 # ASSUMPTION: top of model is at 1000 m depth (positive downward)
origin = (0.0, 0.0, z_top0)

# Stratigraphy (3 layers, 10 cells each)
K_mean_mD = (100.0, 200.0, 900.0)
K_std_mD  = (30.0,  60.0,  90.0)
phi_mean  = (0.18, 0.20, 0.22)
phi_std   = (0.25*0.18, 0.25*0.20, 0.25*0.22)

# Geometric deformation
A_und = 2.0                 # m (layer interface undulation amplitude)
λ_und = 500.0               # m (ASSUMPTION: wavelength)
A_dome = 30.0               # m (anticline amplitude)
R_dome = 400.0              # m (ASSUMPTION: Gaussian radius parameter)

# Fluids
μ_cP = (0.5, 5.0)           # water, oil (cP)
ρ_SI = (1000.0, 800.0)      # water, oil (kg/m^3)

# Wells
inj_pos = ((1, 1), (nx, 1), (1, ny), (nx, ny))
prod_pos = ((50, 50), (35, 65), (70, 35))

# Controls
p_init_bar = 150.0
bhp_prod_bar = 50.0
Swi = 0.2

# Time schedule: 10 years, 120 equal steps
Darcy, bar, kg, meter, second, day, year = si_units(:darcy, :bar, :kilogram, :meter, :second, :day, :year)
T = 10.0*year
nstep = 120
dt = fill(T/nstep, nstep)

# Reproducibility
seed = 12345 # ASSUMPTION: fixed RNG seed for exact reproduction
rng = MersenneTwister(seed)

# ------------------------
# Helpers: lognormal from arithmetic mean + std
# ------------------------
function lognormal_params_from_mean_std(m, s)
    @assert m > 0
    @assert s >= 0
    v = s^2
    σ2 = log(1 + v/m^2)
    μ = log(m) - 0.5*σ2
    return (μ, sqrt(σ2))
end

function rand_lognormal!(rng, out::AbstractVector{Float64}, m, s)
    μ, σ = lognormal_params_from_mean_std(m, s)
    @inbounds for i in eachindex(out)
        out[i] = exp(μ + σ*randn(rng))
    end
    return out
end

# ------------------------
# 1) Build base mesh and deform it
# ------------------------
mesh_cart = CartesianMesh((nx, ny, nz), (Lx, Ly, Lz); origin = collect(origin))
g = UnstructuredMesh(mesh_cart)

zmean = (0.0, Lz/3, 2Lz/3, Lz)

undulation(x, y) = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)
function interfaces_rel(x, y)
    δ = undulation(x, y)
    z1 = zmean[2] + δ
    z2 = zmean[3] - δ
    z1 = clamp(z1, 0.0, Lz)
    z2 = clamp(z2, 0.0, Lz)
    if z2 <= z1
        mid = 0.5*(z1+z2)
        z1 = mid - 1e-6
        z2 = mid + 1e-6
    end
    return (0.0, z1, z2, Lz)
end

dome(x, y) = A_dome*exp(-((x - Lx/2)^2 + (y - Ly/2)^2)/(2R_dome^2))

function map_depth(z_rel0, zint0, zint)
    if z_rel0 <= zint0[2]
        zU0, zL0 = zint0[1], zint0[2]
        zU,  zL  = zint[1],  zint[2]
    elseif z_rel0 <= zint0[3]
        zU0, zL0 = zint0[2], zint0[3]
        zU,  zL  = zint[2],  zint[3]
    else
        zU0, zL0 = zint0[3], zint0[4]
        zU,  zL  = zint[3],  zint[4]
    end
    ξ = (z_rel0 - zU0)/(zL0 - zU0)
    return zU + ξ*(zL - zU)
end

zint0 = zmean
for p in eachindex(g.node_points)
    x, y, z = g.node_points[p]
    z_rel0 = z - z_top0
    zint = interfaces_rel(x, y)
    z_rel = map_depth(z_rel0, zint0, zint)
    shift = dome(x, y)*(1 - z_rel/Lz)
    z_new = z_top0 + z_rel - shift
    g.node_points[p] = [x, y, z_new]
end

# ------------------------
# 2) Assign permeability and porosity (lognormal per layer)
# ------------------------
nc = number_of_cells(g)
K_mD = zeros(Float64, nc)
phi = zeros(Float64, nc)

for layer in 1:3
    k_lo = (layer-1)*(nz÷3) + 1
    k_hi = layer*(nz÷3)
    cells = Int[]
    sizehint!(cells, nx*ny*(k_hi-k_lo+1))
    for k in k_lo:k_hi, j in 1:ny, i in 1:nx
        push!(cells, cell_index(g, (i, j, k)))
    end
    tmpK = zeros(Float64, length(cells))
    tmpϕ = zeros(Float64, length(cells))
    rand_lognormal!(rng, tmpK, K_mean_mD[layer], K_std_mD[layer])
    rand_lognormal!(rng, tmpϕ, phi_mean[layer],  phi_std[layer])
    @inbounds for (ix, c) in enumerate(cells)
        K_mD[c] = tmpK[ix]
        phi[c]  = tmpϕ[ix]
    end
end

@assert all(K_mD .> 0)
@assert all(phi .> 0)

K = (1e-3 .* K_mD) .* Darcy

# ------------------------
# 3) Build reservoir domain, wells, model, forces
# ------------------------
reservoir = reservoir_domain(g, permeability = K, porosity = phi)

wells = JutulDarcy.SimpleWell[]
controls = Dict{Symbol, Any}()

for (wi, (i, j)) in enumerate(inj_pos)
    name = Symbol(:I, wi)
    W = setup_vertical_well(reservoir, i, j, name = name)
    push!(wells, W)
end
for (wp, (i, j)) in enumerate(prod_pos)
    name = Symbol(:P, wp)
    W = setup_vertical_well(reservoir, i, j, name = name)
    push!(wells, W)
end

phases = (AqueousPhase(), LiquidPhase())
rhoS = collect(ρ_SI) .* (kg/meter^3)
sys = ImmiscibleSystem(phases, reference_densities = rhoS)

model = setup_reservoir_model(reservoir, sys, wells = wells)

kr = BrooksCoreyRelativePermeabilities(sys, [2.0, 2.0], [0.2, 0.2])
replace_variables!(model, RelativePermeabilities = kr)

μ = collect(μ_cP) .* 1e-3 # Pa*s
parameters = setup_parameters(model, PhaseViscosities = μ)

pv = pore_volume(reservoir)
PV = sum(pv)
q_total = PV/T
q_inj = q_total/length(inj_pos)

rate_target = TotalRateTarget(q_inj)
for wi in 1:length(inj_pos)
    name = Symbol(:I, wi)
    controls[name] = InjectorControl(rate_target, [1.0, 0.0], density = ρ_SI[1])
end
bhp_target = BottomHolePressureTarget(bhp_prod_bar*bar)
for wp in 1:length(prod_pos)
    name = Symbol(:P, wp)
    controls[name] = ProducerControl(bhp_target)
end

forces = setup_reservoir_forces(model, control = controls)

state0 = setup_reservoir_state(model,
    Pressure = p_init_bar*bar,
    Saturations = [Swi, 1 - Swi]
)

println("Cells: $nc")
println("PV: ", PV, " m^3")
println("Total injection rate for 1 PV in 10 years: ", q_total, " m^3/s")
println("Per-injector rate (4 injectors): ", q_inj, " m^3/s")
println("Check PVI: ", q_total*sum(dt)/PV)

# Sanity run (small)
dt_test = [1.0*day]
ws_test, states_test = simulate_reservoir(state0, model, dt_test;
    forces = forces,
    parameters = parameters,
    info_level = -1
)
println("Sanity run done. Final avg Sw = ", mean(states_test[end][:Saturations][1, :]))

(reservoir = reservoir, model = model, state0 = state0, dt = dt, forces = forces, parameters = parameters,
 seed = seed, PV = PV, q_total = q_total, q_inj = q_inj)

```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: MethodError: Cannot `convert` an object of type 
  DataDomain{JutulDarcy.SimpleWell{@NamedTuple{p::Float64, T::Float64}, @NamedTuple{self::Vector{Int64}, reservoir::Vector{Int64}}}, Dict{JutulEntity, Int64}, OrderedCollections.OrderedDict{Symbol, Any}} to an object of type 
  JutulDarcy.SimpleWell
The function `convert` exists, but no method is defined for this combination of argument types.

Closest candidates are:
  JutulDarcy.SimpleWell(::Any; name, explicit_dp, surface_conditions)
   @ JutulDarcy ~/.julia/packages/JutulDarcy/Eax4K/src/types.jl:443
  JutulDarcy.SimpleWell(::P, !Matched::SC, !Matched::Symbol, !Matched::Bool) where {SC, P}
   @ JutulDarcy ~/.julia/packages/JutulDarcy/Eax4K/src/types.jl:421
  convert(::Type{T}, !Matched::T) where T
   @ Base Base_compiler.jl:133

Stacktrace:
[1] push!(a::Vector{JutulDarcy.SimpleWell}, item::DataDomain{JutulDarcy.SimpleWell{@NamedTuple{p::Float64, T::Float64}, @NamedTuple{self::Vector{Int64}, reservoir::Vector{Int64}}}, Dict{JutulEntity, Int64}, OrderedCollections.OrderedDict{Symbol, Any}})
   @ Base ./array.jl:1288
 [2] top-level scope
   @ ./none:158
 [3] eval(m::Module, e::Any)
   @ Core ./boot.jl:489
 [4] exec_options(opts::Base.JLOptions)
   @ Base ./client.jl:283
 [5] _start()
   @ Base ./client.jl:550

_✗ Failed_

---

## Reasoning Summary

**Fixing setup and data types**

I'm noticing that the `setup_vertical_well` function returns a DataDomain object instead of a well, which changes how I should be storing and using it. It looks like I need to make the wells array flexible by using `wells = Any[]`, since just using SimpleWell won't work. I also need to check if `cell_index(g,...)` from earlier iterations will align with the existing method for UnstructuredMesh. I think I've made progress since it got to the well push stage. Now, I’ll fix the wells vector type and run again.

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy, LinearAlgebra, Random, Statistics\n\nnx, ny, nz = 100, 100, 30\nLx, Ly, Lz = 1000.0, 1000.0, 50.0\nz_top0 = 1000.0 # ASSUMPTION: top of model is at 1000 m depth (positive downward)\norigin = (0.0, 0.0, z_top0)\n\nK_mean_mD = (100.0, 200.0, 900.0)\nK_std_mD  = (30.0,  60.0,  90.0)\nphi_mean  = (0.18, 0.20, 0.22)\nphi_std   = (0.25*0.18, 0.25*0.20, 0.25*0.22)\n\nA_und = 2.0\nλ_und = 500.0 # ASSUMPTION\nA_dome = 30.0\nR_dome = 400.0 # ASSUMPTION\n\nμ_cP = (0.5, 5.0)\nρ_SI = (1000.0, 800.0)\n\ninj_pos = ((1, 1), (nx, 1), (1, ny), (nx, ny))\nprod_pos = ((50, 50), (35, 65), (70, 35))\n\np_init_bar = 150.0\nbhp_prod_bar = 50.0\nSwi = 0.2\n\nDarcy, bar, kg, meter, second, day, year = si_units(:darcy, :bar, :kilogram, :meter, :second, :day, :year)\nT = 10.0*year\nnstep = 120\ndt = fill(T/nstep, nstep)\n\nseed = 12345 # ASSUMPTION\nrng = MersenneTwister(seed)\n\nfunction lognormal_params_from_mean_std(m, s)\n    @assert m > 0\n    @assert s >= 0\n    v = s^2\n    σ2 = log(1 + v/m^2)\n    μ = log(m) - 0.5*σ2\n    return (μ, sqrt(σ2))\nend\n\nfunction rand_lognormal!(rng, out::AbstractVector{Float64}, m, s)\n    μ, σ = lognormal_params_from_mean_std(m, ...
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy, LinearAlgebra, Random, Statistics

nx, ny, nz = 100, 100, 30
Lx, Ly, Lz = 1000.0, 1000.0, 50.0
z_top0 = 1000.0 # ASSUMPTION: top of model is at 1000 m depth (positive downward)
origin = (0.0, 0.0, z_top0)

K_mean_mD = (100.0, 200.0, 900.0)
K_std_mD  = (30.0,  60.0,  90.0)
phi_mean  = (0.18, 0.20, 0.22)
phi_std   = (0.25*0.18, 0.25*0.20, 0.25*0.22)

A_und = 2.0
λ_und = 500.0 # ASSUMPTION
A_dome = 30.0
R_dome = 400.0 # ASSUMPTION

μ_cP = (0.5, 5.0)
ρ_SI = (1000.0, 800.0)

inj_pos = ((1, 1), (nx, 1), (1, ny), (nx, ny))
prod_pos = ((50, 50), (35, 65), (70, 35))

p_init_bar = 150.0
bhp_prod_bar = 50.0
Swi = 0.2

Darcy, bar, kg, meter, second, day, year = si_units(:darcy, :bar, :kilogram, :meter, :second, :day, :year)
T = 10.0*year
nstep = 120
dt = fill(T/nstep, nstep)

seed = 12345 # ASSUMPTION
rng = MersenneTwister(seed)

function lognormal_params_from_mean_std(m, s)
    @assert m > 0
    @assert s >= 0
    v = s^2
    σ2 = log(1 + v/m^2)
    μ = log(m) - 0.5*σ2
    return (μ, sqrt(σ2))
end

function rand_lognormal!(rng, out::AbstractVector{Float64}, m, s)
    μ, σ = lognormal_params_from_mean_std(m, s)
    @inbounds for i in eachindex(out)
        out[i] = exp(μ + σ*randn(rng))
    end
    return out
end

# Mesh and deformation
mesh_cart = CartesianMesh((nx, ny, nz), (Lx, Ly, Lz); origin = collect(origin))
g = UnstructuredMesh(mesh_cart)

zmean = (0.0, Lz/3, 2Lz/3, Lz)
undulation(x, y) = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)

function interfaces_rel(x, y)
    δ = undulation(x, y)
    z1 = clamp(zmean[2] + δ, 0.0, Lz)
    z2 = clamp(zmean[3] - δ, 0.0, Lz)
    if z2 <= z1
        mid = 0.5*(z1+z2)
        z1 = mid - 1e-6
        z2 = mid + 1e-6
    end
    return (0.0, z1, z2, Lz)
end

dome(x, y) = A_dome*exp(-((x - Lx/2)^2 + (y - Ly/2)^2)/(2R_dome^2))

function map_depth(z_rel0, zint0, zint)
    if z_rel0 <= zint0[2]
        zU0, zL0 = zint0[1], zint0[2]
        zU,  zL  = zint[1],  zint[2]
    elseif z_rel0 <= zint0[3]
        zU0, zL0 = zint0[2], zint0[3]
        zU,  zL  = zint[2],  zint[3]
    else
        zU0, zL0 = zint0[3], zint0[4]
        zU,  zL  = zint[3],  zint[4]
    end
    ξ = (z_rel0 - zU0)/(zL0 - zU0)
    return zU + ξ*(zL - zU)
end

zint0 = zmean
for p in eachindex(g.node_points)
    x, y, z = g.node_points[p]
    z_rel0 = z - z_top0
    zint = interfaces_rel(x, y)
    z_rel = map_depth(z_rel0, zint0, zint)
    shift = dome(x, y)*(1 - z_rel/Lz)
    g.node_points[p] = [x, y, z_top0 + z_rel - shift]
end

# Layerwise K, phi
nc = number_of_cells(g)
K_mD = zeros(Float64, nc)
phi = zeros(Float64, nc)

for layer in 1:3
    k_lo = (layer-1)*(nz÷3) + 1
    k_hi = layer*(nz÷3)
    cells = Int[]
    sizehint!(cells, nx*ny*(k_hi-k_lo+1))
    for k in k_lo:k_hi, j in 1:ny, i in 1:nx
        push!(cells, cell_index(g, (i, j, k)))
    end
    tmpK = zeros(Float64, length(cells))
    tmpϕ = zeros(Float64, length(cells))
    rand_lognormal!(rng, tmpK, K_mean_mD[layer], K_std_mD[layer])
    rand_lognormal!(rng, tmpϕ, phi_mean[layer],  phi_std[layer])
    @inbounds for (ix, c) in enumerate(cells)
        K_mD[c] = tmpK[ix]
        phi[c]  = tmpϕ[ix]
    end
end

K = (1e-3 .* K_mD) .* Darcy
reservoir = reservoir_domain(g, permeability = K, porosity = phi)

# Wells (setup_vertical_well returns a well domain object; store as Any)
wells = Any[]
controls = Dict{Symbol, Any}()

for (wi, (i, j)) in enumerate(inj_pos)
    name = Symbol(:I, wi)
    push!(wells, setup_vertical_well(reservoir, i, j, name = name))
end
for (wp, (i, j)) in enumerate(prod_pos)
    name = Symbol(:P, wp)
    push!(wells, setup_vertical_well(reservoir, i, j, name = name))
end

# System/model
phases = (AqueousPhase(), LiquidPhase())
rhoS = collect(ρ_SI) .* (kg/meter^3)
sys = ImmiscibleSystem(phases, reference_densities = rhoS)
model = setup_reservoir_model(reservoir, sys, wells = wells)

kr = BrooksCoreyRelativePermeabilities(sys, [2.0, 2.0], [0.2, 0.2])
replace_variables!(model, RelativePermeabilities = kr)

μ = collect(μ_cP) .* 1e-3
parameters = setup_parameters(model, PhaseViscosities = μ)

# Controls: 1 PVI in 10 years
PV = sum(pore_volume(reservoir))
q_total = PV/T
q_inj = q_total/length(inj_pos)

rate_target = TotalRateTarget(q_inj)
for wi in 1:length(inj_pos)
    controls[Symbol(:I, wi)] = InjectorControl(rate_target, [1.0, 0.0], density = ρ_SI[1])
end
bhp_target = BottomHolePressureTarget(bhp_prod_bar*bar)
for wp in 1:length(prod_pos)
    controls[Symbol(:P, wp)] = ProducerControl(bhp_target)
end
forces = setup_reservoir_forces(model, control = controls)

# Initial state
state0 = setup_reservoir_state(model, Pressure = p_init_bar*bar, Saturations = [Swi, 1-Swi])

println("Cells: $nc")
println("PV [m^3]: ", PV)
println("q_total [m^3/s]: ", q_total)
println("q_inj per well [m^3/s]: ", q_inj)
println("PVI check: ", q_total*sum(dt)/PV)

# Sanity run
ws_test, states_test = simulate_reservoir(state0, model, [1.0*day];
    forces = forces, parameters = parameters, info_level = -1)
println("Sanity run avg Sw: ", mean(states_test[end][:Saturations][1, :]))

(reservoir = reservoir, model = model, state0 = state0, dt = dt, forces = forces, parameters = parameters,
 seed = seed, PV = PV, q_total = q_total, q_inj = q_inj)

```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: AssertionError: PhaseViscosities not found in models

Stacktrace:
[1] internal_multimodel_setup_state(F::Jutul.var"#624#625"{Dict{Symbol, DataDomain}}, model::MultiModel{nothing, JutulStorage{Nothing}, Vector{Jutul.CrossTermPair}, Vector{Int64}, DefaultContext, Dict{Symbol, Int64}}; kwarg::@Kwargs{PhaseViscosities::Vector{Float64}})
   @ Jutul ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:791
 [2] internal_multimodel_setup_state
   @ ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:783 [inlined]
 [3] #setup_parameters#622
   @ ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:764 [inlined]
 [4] setup_parameters
   @ ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:762 [inlined]
 [5] setup_parameters(::MultiModel{nothing, JutulStorage{Nothing}, Vector{Jutul.CrossTermPair}, Vector{Int64}, DefaultContext, Dict{Symbol, Int64}}; kwarg::@Kwargs{PhaseViscosities::Vector{Float64}})
   @ Jutul ~/.julia/packages/Jutul/SZQMv/src/multimodel/model.jl:759
 [6] top-level scope
   @ none:148
 [7] eval(m::Module, e::Any)
   @ Core ./boot.jl:489
 [8] exec_options(opts::Base.JLOptions)
   @ Base ./client.jl:283
 [9] _start()
   @ Base ./client.jl:550

_✗ Failed_

---

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "setup_parameters(model, PhaseViscosities"
}
```

---

#### Grep search: setup_parameters(model, PhaseViscosities — `grep_search`

**Args:** `query='setup_parameters(model, PhaseViscosities'`

Found 2 matches in 2 files:
- examples/data_assimilation/optimize_simple_bl.jl (1 match)
- examples/introduction/two_phase_buckley_leverett.jl (1 match)

---

## Agent


### Tool Calls
**`read_from_file`**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/introduction/two_phase_unstable_gravity.jl",
  "read_full_file": false,
  "start_line_number_base_zero": 0,
  "end_line_number_base_zero": 120
}
```

---

#### Read file — `read_from_file`

**Args:**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/introduction/two_phase_unstable_gravity.jl",
  "lines": "0-82"
}
```

Reading file /home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/introduction/two_phase_unstable_gravity.jl (lines 0-82)

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy, LinearAlgebra, Random, Statistics\n\nnx, ny, nz = 100, 100, 30\nLx, Ly, Lz = 1000.0, 1000.0, 50.0\nz_top0 = 1000.0 # ASSUMPTION: top of model is at 1000 m depth (positive downward)\norigin = (0.0, 0.0, z_top0)\n\nK_mean_mD = (100.0, 200.0, 900.0)\nK_std_mD  = (30.0,  60.0,  90.0)\nphi_mean  = (0.18, 0.20, 0.22)\nphi_std   = (0.25*0.18, 0.25*0.20, 0.25*0.22)\n\nA_und = 2.0\nλ_und = 500.0 # ASSUMPTION\nA_dome = 30.0\nR_dome = 400.0 # ASSUMPTION\n\nμ_cP = (0.5, 5.0)\nρ_SI = (1000.0, 800.0)\n\ninj_pos = ((1, 1), (nx, 1), (1, ny), (nx, ny))\nprod_pos = ((50, 50), (35, 65), (70, 35))\n\np_init_bar = 150.0\nbhp_prod_bar = 50.0\nSwi = 0.2\n\nDarcy, bar, kg, meter, second, day, year = si_units(:darcy, :bar, :kilogram, :meter, :second, :day, :year)\nT = 10.0*year\nnstep = 120\ndt = fill(T/nstep, nstep)\n\nseed = 12345 # ASSUMPTION\nrng = MersenneTwister(seed)\n\nfunction lognormal_params_from_mean_std(m, s)\n    v = s^2\n    σ2 = log(1 + v/m^2)\n    μ = log(m) - 0.5*σ2\n    return (μ, sqrt(σ2))\nend\n\nfunction rand_lognormal!(rng, out::AbstractVector{Float64}, m, s)\n    μ, σ = lognormal_params_from_mean_std(m, s)\n    @inbounds for i in eachindex(ou...
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy, LinearAlgebra, Random, Statistics

nx, ny, nz = 100, 100, 30
Lx, Ly, Lz = 1000.0, 1000.0, 50.0
z_top0 = 1000.0 # ASSUMPTION: top of model is at 1000 m depth (positive downward)
origin = (0.0, 0.0, z_top0)

K_mean_mD = (100.0, 200.0, 900.0)
K_std_mD  = (30.0,  60.0,  90.0)
phi_mean  = (0.18, 0.20, 0.22)
phi_std   = (0.25*0.18, 0.25*0.20, 0.25*0.22)

A_und = 2.0
λ_und = 500.0 # ASSUMPTION
A_dome = 30.0
R_dome = 400.0 # ASSUMPTION

μ_cP = (0.5, 5.0)
ρ_SI = (1000.0, 800.0)

inj_pos = ((1, 1), (nx, 1), (1, ny), (nx, ny))
prod_pos = ((50, 50), (35, 65), (70, 35))

p_init_bar = 150.0
bhp_prod_bar = 50.0
Swi = 0.2

Darcy, bar, kg, meter, second, day, year = si_units(:darcy, :bar, :kilogram, :meter, :second, :day, :year)
T = 10.0*year
nstep = 120
dt = fill(T/nstep, nstep)

seed = 12345 # ASSUMPTION
rng = MersenneTwister(seed)

function lognormal_params_from_mean_std(m, s)
    v = s^2
    σ2 = log(1 + v/m^2)
    μ = log(m) - 0.5*σ2
    return (μ, sqrt(σ2))
end

function rand_lognormal!(rng, out::AbstractVector{Float64}, m, s)
    μ, σ = lognormal_params_from_mean_std(m, s)
    @inbounds for i in eachindex(out)
        out[i] = exp(μ + σ*randn(rng))
    end
    return out
end

# Mesh and deformation
mesh_cart = CartesianMesh((nx, ny, nz), (Lx, Ly, Lz); origin = collect(origin))
g = UnstructuredMesh(mesh_cart)

zmean = (0.0, Lz/3, 2Lz/3, Lz)
undulation(x, y) = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)

function interfaces_rel(x, y)
    δ = undulation(x, y)
    z1 = clamp(zmean[2] + δ, 0.0, Lz)
    z2 = clamp(zmean[3] - δ, 0.0, Lz)
    if z2 <= z1
        mid = 0.5*(z1+z2)
        z1 = mid - 1e-6
        z2 = mid + 1e-6
    end
    return (0.0, z1, z2, Lz)
end

dome(x, y) = A_dome*exp(-((x - Lx/2)^2 + (y - Ly/2)^2)/(2R_dome^2))

function map_depth(z_rel0, zint0, zint)
    if z_rel0 <= zint0[2]
        zU0, zL0 = zint0[1], zint0[2]
        zU,  zL  = zint[1],  zint[2]
    elseif z_rel0 <= zint0[3]
        zU0, zL0 = zint0[2], zint0[3]
        zU,  zL  = zint[2],  zint[3]
    else
        zU0, zL0 = zint0[3], zint0[4]
        zU,  zL  = zint[3],  zint[4]
    end
    ξ = (z_rel0 - zU0)/(zL0 - zU0)
    return zU + ξ*(zL - zU)
end

zint0 = zmean
for p in eachindex(g.node_points)
    x, y, z = g.node_points[p]
    z_rel0 = z - z_top0
    zint = interfaces_rel(x, y)
    z_rel = map_depth(z_rel0, zint0, zint)
    shift = dome(x, y)*(1 - z_rel/Lz)
    g.node_points[p] = [x, y, z_top0 + z_rel - shift]
end

# Layerwise K, phi
nc = number_of_cells(g)
K_mD = zeros(Float64, nc)
phi = zeros(Float64, nc)

for layer in 1:3
    k_lo = (layer-1)*(nz÷3) + 1
    k_hi = layer*(nz÷3)
    cells = Int[]
    sizehint!(cells, nx*ny*(k_hi-k_lo+1))
    for k in k_lo:k_hi, j in 1:ny, i in 1:nx
        push!(cells, cell_index(g, (i, j, k)))
    end
    tmpK = zeros(Float64, length(cells))
    tmpϕ = zeros(Float64, length(cells))
    rand_lognormal!(rng, tmpK, K_mean_mD[layer], K_std_mD[layer])
    rand_lognormal!(rng, tmpϕ, phi_mean[layer],  phi_std[layer])
    @inbounds for (ix, c) in enumerate(cells)
        K_mD[c] = tmpK[ix]
        phi[c]  = tmpϕ[ix]
    end
end

K = (1e-3 .* K_mD) .* Darcy
reservoir = reservoir_domain(g, permeability = K, porosity = phi)

# Wells
wells = Any[]
controls = Dict{Symbol, Any}()

for (wi, (i, j)) in enumerate(inj_pos)
    name = Symbol(:I, wi)
    push!(wells, setup_vertical_well(reservoir, i, j, name = name))
end
for (wp, (i, j)) in enumerate(prod_pos)
    name = Symbol(:P, wp)
    push!(wells, setup_vertical_well(reservoir, i, j, name = name))
end

# System/model
phases = (AqueousPhase(), LiquidPhase())
rhoS = collect(ρ_SI) .* (kg/meter^3)
sys = ImmiscibleSystem(phases, reference_densities = rhoS)
model = setup_reservoir_model(reservoir, sys, wells = wells)

# Replace relperm
kr = BrooksCoreyRelativePermeabilities(sys, [2.0, 2.0], [0.2, 0.2])
replace_variables!(model, RelativePermeabilities = kr)

# Parameters and viscosity assignment (viscosity is a parameter by default)
parameters = setup_parameters(model)
μ = parameters[:Reservoir][:PhaseViscosities]
@assert size(μ, 1) == 2
@. μ[1, :] = μ_cP[1]*1e-3
@. μ[2, :] = μ_cP[2]*1e-3

# Controls: 1 PVI in 10 years
PV = sum(pore_volume(reservoir))
q_total = PV/T
q_inj = q_total/length(inj_pos)

rate_target = TotalRateTarget(q_inj)
for wi in 1:length(inj_pos)
    controls[Symbol(:I, wi)] = InjectorControl(rate_target, [1.0, 0.0], density = ρ_SI[1])
end
bhp_target = BottomHolePressureTarget(bhp_prod_bar*bar)
for wp in 1:length(prod_pos)
    controls[Symbol(:P, wp)] = ProducerControl(bhp_target)
end
forces = setup_reservoir_forces(model, control = controls)

# Initial state
state0 = setup_reservoir_state(model, Pressure = p_init_bar*bar, Saturations = [Swi, 1-Swi])

println("Cells: $nc")
println("PV [m^3]: ", PV)
println("q_total [m^3/s]: ", q_total)
println("q_inj per well [m^3/s]: ", q_inj)
println("PVI check: ", q_total*sum(dt)/PV)

# Sanity run
ws_test, states_test = simulate_reservoir(state0, model, [1.0*day];
    forces = forces, parameters = parameters, info_level = -1)
println("Sanity run avg Sw: ", mean(states_test[end][:Saturations][1, :]))

(reservoir = reservoir, model = model, state0 = state0, dt = dt, forces = forces, parameters = parameters,
 seed = seed, PV = PV, q_total = q_total, q_inj = q_inj)

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 56.76 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
Cells: 300000
PV [m^3]: 1.37655347519885e7
q_total [m^3/s]: 0.04362124311621889
q_inj per well [m^3/s]: 0.010905310779054723
PVI check: 1.0
Sanity run avg Sw: 0.20037077538916057

```

_✓ Success_

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy, LinearAlgebra, Random, Statistics\n\n# ========================\n# Full simulation setup\n# ========================\n\n# --- Mesh ---\nnx, ny, nz = 100, 100, 30\nLx, Ly, Lz = 1000.0, 1000.0, 50.0\nz_top0 = 1000.0 # ASSUMPTION: depth (positive downward) of the top surface before deformation\norigin = (0.0, 0.0, z_top0)\n\n# --- Stratigraphy (3 equal-thickness layers in reference geometry) ---\nK_mean_mD = (100.0, 200.0, 900.0)\nK_std_mD  = (30.0,  60.0,  90.0)\nphi_mean  = (0.18, 0.20, 0.22)\nphi_std   = (0.25*0.18, 0.25*0.20, 0.25*0.22)\n\n# --- Geometry deformation ---\nA_und = 2.0                 # m (given): undulating variation of layer thickness\nλ_und = 500.0               # m (ASSUMPTION): lateral wavelength for undulation\nA_dome = 30.0               # m (given): anticline dome amplitude at top\nR_dome = 400.0              # m (ASSUMPTION): Gaussian radius controlling dome lateral extent\n\n# --- Fluids (unfavorable waterflood) ---\nμ_cP = (0.5, 5.0)           # water, oil (given OK)\nρ_SI = (1000.0, 800.0)      # water, oil (given OK)\n\n# --- Relative permeability (given OK) ---\nkr_exp = (2.0, 2.0)\nS_res  = (0.2, 0.2)         # ...
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy, LinearAlgebra, Random, Statistics

# ========================
# Full simulation setup
# ========================

# --- Mesh ---
nx, ny, nz = 100, 100, 30
Lx, Ly, Lz = 1000.0, 1000.0, 50.0
z_top0 = 1000.0 # ASSUMPTION: depth (positive downward) of the top surface before deformation
origin = (0.0, 0.0, z_top0)

# --- Stratigraphy (3 equal-thickness layers in reference geometry) ---
K_mean_mD = (100.0, 200.0, 900.0)
K_std_mD  = (30.0,  60.0,  90.0)
phi_mean  = (0.18, 0.20, 0.22)
phi_std   = (0.25*0.18, 0.25*0.20, 0.25*0.22)

# --- Geometry deformation ---
A_und = 2.0                 # m (given): undulating variation of layer thickness
λ_und = 500.0               # m (ASSUMPTION): lateral wavelength for undulation
A_dome = 30.0               # m (given): anticline dome amplitude at top
R_dome = 400.0              # m (ASSUMPTION): Gaussian radius controlling dome lateral extent

# --- Fluids (unfavorable waterflood) ---
μ_cP = (0.5, 5.0)           # water, oil (given OK)
ρ_SI = (1000.0, 800.0)      # water, oil (given OK)

# --- Relative permeability (given OK) ---
kr_exp = (2.0, 2.0)
S_res  = (0.2, 0.2)         # Swr, Sor

# --- Initial conditions (given OK) ---
p_init_bar = 150.0
Swi = 0.2

# --- Wells ---
inj_pos = ((1, 1), (nx, 1), (1, ny), (nx, ny))
prod_pos = ((50, 50), (35, 65), (70, 35))
bhp_prod_bar = 50.0

# --- Schedule: inject 1 PV in 10 years, 120 uniform steps ---
Darcy, bar, kg, meter, second, day, year = si_units(:darcy, :bar, :kilogram, :meter, :second, :day, :year)
T = 10.0*year
nstep = 120
dt = fill(T/nstep, nstep)

# --- Reproducibility ---
seed = 12345 # ASSUMPTION: fixed RNG seed for exact reproduction
rng = MersenneTwister(seed)

# ------------------------
# Helpers: LogNormal(mean, std)
# ------------------------
function lognormal_params_from_mean_std(m, s)
    v = s^2
    σ2 = log(1 + v/m^2)
    μ = log(m) - 0.5*σ2
    return (μ, sqrt(σ2))
end

function rand_lognormal!(rng, out::AbstractVector{Float64}, m, s)
    μ, σ = lognormal_params_from_mean_std(m, s)
    @inbounds for i in eachindex(out)
        out[i] = exp(μ + σ*randn(rng))
    end
    return out
end

# ------------------------
# 1) Create structured mesh and deform into undulating layers + dome
# ------------------------
mesh_cart = CartesianMesh((nx, ny, nz), (Lx, Ly, Lz); origin = collect(origin))
g = UnstructuredMesh(mesh_cart)

# Reference interfaces in relative depth coordinates (0 at top, Lz at bottom)
zmean = (0.0, Lz/3, 2Lz/3, Lz)

undulation(x, y) = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)
function interfaces_rel(x, y)
    δ = undulation(x, y)
    z1 = clamp(zmean[2] + δ, 0.0, Lz)
    z2 = clamp(zmean[3] - δ, 0.0, Lz)
    if z2 <= z1
        mid = 0.5*(z1+z2)
        z1 = mid - 1e-6
        z2 = mid + 1e-6
    end
    return (0.0, z1, z2, Lz)
end

dome(x, y) = A_dome*exp(-((x - Lx/2)^2 + (y - Ly/2)^2)/(2R_dome^2))

function map_depth(z_rel0, zint0, zint)
    if z_rel0 <= zint0[2]
        zU0, zL0 = zint0[1], zint0[2]
        zU,  zL  = zint[1],  zint[2]
    elseif z_rel0 <= zint0[3]
        zU0, zL0 = zint0[2], zint0[3]
        zU,  zL  = zint[2],  zint[3]
    else
        zU0, zL0 = zint0[3], zint0[4]
        zU,  zL  = zint[3],  zint[4]
    end
    ξ = (z_rel0 - zU0)/(zL0 - zU0)
    return zU + ξ*(zL - zU)
end

zint0 = zmean
for p in eachindex(g.node_points)
    x, y, z = g.node_points[p]
    z_rel0 = z - z_top0
    zint = interfaces_rel(x, y)
    z_rel = map_depth(z_rel0, zint0, zint)
    # Dome shift: uplift at top, fading to zero at bottom (bottom preserved)
    shift = dome(x, y)*(1 - z_rel/Lz)
    g.node_points[p] = [x, y, z_top0 + z_rel - shift]
end

# ------------------------
# 2) Populate permeability and porosity as layerwise lognormal fields
# ------------------------
nc = number_of_cells(g)
K_mD = zeros(Float64, nc)
phi  = zeros(Float64, nc)

for layer in 1:3
    k_lo = (layer-1)*(nz÷3) + 1
    k_hi = layer*(nz÷3)
    cells = Int[]
    sizehint!(cells, nx*ny*(k_hi-k_lo+1))
    for k in k_lo:k_hi, j in 1:ny, i in 1:nx
        push!(cells, cell_index(g, (i, j, k)))
    end
    tmpK = zeros(Float64, length(cells))
    tmpϕ = zeros(Float64, length(cells))
    rand_lognormal!(rng, tmpK, K_mean_mD[layer], K_std_mD[layer])
    rand_lognormal!(rng, tmpϕ, phi_mean[layer],  phi_std[layer])
    @inbounds for (ix, c) in enumerate(cells)
        K_mD[c] = tmpK[ix]
        phi[c]  = tmpϕ[ix]
    end
end

K = (1e-3 .* K_mD) .* Darcy
reservoir = reservoir_domain(g, permeability = K, porosity = phi)

# ------------------------
# 3) Two-phase immiscible model with wells and controls
# ------------------------
# Wells are returned as DataDomain wrappers; keep as Any.
wells = Any[]
controls = Dict{Symbol, Any}()

for (wi, (i, j)) in enumerate(inj_pos)
    name = Symbol(:I, wi)
    push!(wells, setup_vertical_well(reservoir, i, j, name = name))
end
for (wp, (i, j)) in enumerate(prod_pos)
    name = Symbol(:P, wp)
    push!(wells, setup_vertical_well(reservoir, i, j, name = name))
end

phases = (AqueousPhase(), LiquidPhase())
rhoS = collect(ρ_SI) .* (kg/meter^3)
sys = ImmiscibleSystem(phases, reference_densities = rhoS)
model = setup_reservoir_model(reservoir, sys, wells = wells)

kr = BrooksCoreyRelativePermeabilities(sys, collect(kr_exp), collect(S_res))
replace_variables!(model, RelativePermeabilities = kr)

parameters = setup_parameters(model)
μ = parameters[:Reservoir][:PhaseViscosities]
@. μ[1, :] = μ_cP[1]*1e-3
@. μ[2, :] = μ_cP[2]*1e-3

# 1 PV injected over 10 years, equally across injectors
PV = sum(pore_volume(reservoir))
q_total = PV/T
q_inj = q_total/length(inj_pos)

rate_target = TotalRateTarget(q_inj)
for wi in 1:length(inj_pos)
    controls[Symbol(:I, wi)] = InjectorControl(rate_target, [1.0, 0.0], density = ρ_SI[1])
end
bhp_target = BottomHolePressureTarget(bhp_prod_bar*bar)
for wp in 1:length(prod_pos)
    controls[Symbol(:P, wp)] = ProducerControl(bhp_target)
end
forces = setup_reservoir_forces(model, control = controls)

state0 = setup_reservoir_state(model,
    Pressure = p_init_bar*bar,
    Saturations = [Swi, 1 - Swi]
)

# ------------------------
# 4) Run simulation
# ------------------------
ws, states = simulate_reservoir(state0, model, dt;
    forces = forces,
    parameters = parameters,
    info_level = -1
)

# ------------------------
# 5) Summarize a few results
# ------------------------
Sw_end = states[end][:Saturations][1, :]
println("=== Setup summary ===")
println("Grid: $nx x $ny x $nz = ", number_of_cells(g), " cells")
println("Domain: $Lx x $Ly x $Lz m")
println("PV [m^3]: ", PV)
println("Injected PV over schedule: ", q_total*sum(dt)/PV)
println("Total injection rate [m^3/s]: ", q_total)
println("Per-injector rate [m^3/s]: ", q_inj)
println("Mean Sw (end): ", mean(Sw_end), ", min/max Sw (end): ", extrema(Sw_end))
println("Seed: ", seed)

(setup = (
    g = g,
    reservoir = reservoir,
    model = model,
    state0 = state0,
    forces = forces,
    parameters = parameters,
    dt = dt,
    seed = seed,
    PV = PV,
    q_total = q_total,
    q_inj = q_inj,
    inj_pos = inj_pos,
    prod_pos = prod_pos,
    z_top0 = z_top0,
    λ_und = λ_und,
    R_dome = R_dome,
),
 ws = ws,
 states = states)

```


---

#### Code Runner — `Code Runner`

**Output:**
Code succeeded in 780.5 seconds!

Output:
```
Julia with 1 threads: Running custom startup... Ok.
=== Setup summary ===
Grid: 100 x 100 x 30 = 300000 cells
Domain: 1000.0 x 1000.0 x 50.0 m
PV [m^3]: 1.37655347519885e7
Injected PV over schedule: 1.0
Total injection rate [m^3/s]: 0.04362124311621889
Per-injector rate [m^3/s]: 0.010905310779054723
Mean Sw (end): 0.4507949377414629, min/max Sw (end): (0.20017149903792078, 0.7995956349508183)
Seed: 12345

```

_✓ Success_

---

## Agent

```julia
using Jutul, JutulDarcy, LinearAlgebra, Random, Statistics

# ========================
# Full simulation setup
# ========================

# --- Mesh ---
nx, ny, nz = 100, 100, 30
Lx, Ly, Lz = 1000.0, 1000.0, 50.0
z_top0 = 1000.0 # ASSUMPTION: depth (positive downward) of the top surface before deformation
origin = (0.0, 0.0, z_top0)

# --- Stratigraphy (3 equal-thickness layers in reference geometry) ---
K_mean_mD = (100.0, 200.0, 900.0)
K_std_mD  = (30.0,  60.0,  90.0)
phi_mean  = (0.18, 0.20, 0.22)
phi_std   = (0.25*0.18, 0.25*0.20, 0.25*0.22) # user: std = quarter of mean

# --- Geometry deformation ---
A_und = 2.0                 # m (given): undulating variation of layer thickness
λ_und = 500.0               # m (ASSUMPTION): lateral wavelength for undulation
A_dome = 30.0               # m (given): anticline dome amplitude at top
R_dome = 400.0              # m (ASSUMPTION): Gaussian radius controlling dome lateral extent

# --- Fluids (unfavorable waterflood) ---
μ_cP = (0.5, 5.0)           # water, oil
ρ_SI = (1000.0, 800.0)      # water, oil

# --- Relative permeability (Brooks–Corey; no capillary pressure) ---
kr_exp = (2.0, 2.0)
S_res  = (0.2, 0.2)         # Swr, Sor

# --- Initial conditions ---
p_init_bar = 150.0
Swi = 0.2

# --- Wells ---
inj_pos = ((1, 1), (nx, 1), (1, ny), (nx, ny))                 # 4 corners
prod_pos = ((50, 50), (35, 65), (70, 35))                      # 3 interior
bhp_prod_bar = 50.0

# --- Schedule: inject 1 PV in 10 years, 120 uniform steps ---
Darcy, bar, kg, meter, second, day, year = si_units(:darcy, :bar, :kilogram, :meter, :second, :day, :year)
T = 10.0*year
nstep = 120
dt = fill(T/nstep, nstep)

# --- Reproducibility ---
seed = 12345 # ASSUMPTION: fixed RNG seed for exact reproduction
rng = MersenneTwister(seed)

# ------------------------
# Helpers: LogNormal(mean, std)
# ------------------------
function lognormal_params_from_mean_std(m, s)
    v = s^2
    σ2 = log(1 + v/m^2)
    μ = log(m) - 0.5*σ2
    return (μ, sqrt(σ2))
end

function rand_lognormal!(rng, out::AbstractVector{Float64}, m, s)
    μ, σ = lognormal_params_from_mean_std(m, s)
    @inbounds for i in eachindex(out)
        out[i] = exp(μ + σ*randn(rng))
    end
    return out
end

# ------------------------
# 1) Create structured mesh and deform into undulating layers + dome
# ------------------------
mesh_cart = CartesianMesh((nx, ny, nz), (Lx, Ly, Lz); origin = collect(origin))
g = UnstructuredMesh(mesh_cart)

# Reference interfaces in relative depth coordinates (0 at top, Lz at bottom)
zmean = (0.0, Lz/3, 2Lz/3, Lz)

undulation(x, y) = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)
function interfaces_rel(x, y)
    δ = undulation(x, y)
    z1 = clamp(zmean[2] + δ, 0.0, Lz)
    z2 = clamp(zmean[3] - δ, 0.0, Lz)
    if z2 <= z1
        mid = 0.5*(z1+z2)
        z1 = mid - 1e-6
        z2 = mid + 1e-6
    end
    return (0.0, z1, z2, Lz)
end

dome(x, y) = A_dome*exp(-((x - Lx/2)^2 + (y - Ly/2)^2)/(2R_dome^2))

function map_depth(z_rel0, zint0, zint)
    if z_rel0 <= zint0[2]
        zU0, zL0 = zint0[1], zint0[2]
        zU,  zL  = zint[1],  zint[2]
    elseif z_rel0 <= zint0[3]
        zU0, zL0 = zint0[2], zint0[3]
        zU,  zL  = zint[2],  zint[3]
    else
        zU0, zL0 = zint0[3], zint0[4]
        zU,  zL  = zint[3],  zint[4]
    end
    ξ = (z_rel0 - zU0)/(zL0 - zU0)
    return zU + ξ*(zL - zU)
end

zint0 = zmean
for p in eachindex(g.node_points)
    x, y, z = g.node_points[p]
    z_rel0 = z - z_top0
    zint = interfaces_rel(x, y)
    z_rel = map_depth(z_rel0, zint0, zint)
    # Dome shift: uplift at top, fading to zero at bottom (bottom preserved)
    shift = dome(x, y)*(1 - z_rel/Lz)
    g.node_points[p] = [x, y, z_top0 + z_rel - shift]
end

# ------------------------
# 2) Populate permeability and porosity as layerwise lognormal fields
# ------------------------
nc = number_of_cells(g)
K_mD = zeros(Float64, nc)
phi  = zeros(Float64, nc)

for layer in 1:3
    k_lo = (layer-1)*(nz÷3) + 1
    k_hi = layer*(nz÷3)
    cells = Int[]
    sizehint!(cells, nx*ny*(k_hi-k_lo+1))
    for k in k_lo:k_hi, j in 1:ny, i in 1:nx
        push!(cells, cell_index(g, (i, j, k)))
    end
    tmpK = zeros(Float64, length(cells))
    tmpϕ = zeros(Float64, length(cells))
    rand_lognormal!(rng, tmpK, K_mean_mD[layer], K_std_mD[layer])
    rand_lognormal!(rng, tmpϕ, phi_mean[layer],  phi_std[layer])
    @inbounds for (ix, c) in enumerate(cells)
        K_mD[c] = tmpK[ix]
        phi[c]  = tmpϕ[ix]
    end
end

K = (1e-3 .* K_mD) .* Darcy
reservoir = reservoir_domain(g, permeability = K, porosity = phi)

# ------------------------
# 3) Two-phase immiscible model with wells and controls
# ------------------------
# ASSUMPTION: all wells are vertical and perforate all layers (default of setup_vertical_well)
wells = Any[]
controls = Dict{Symbol, Any}()

for (wi, (i, j)) in enumerate(inj_pos)
    name = Symbol(:I, wi)
    push!(wells, setup_vertical_well(reservoir, i, j, name = name))
end
for (wp, (i, j)) in enumerate(prod_pos)
    name = Symbol(:P, wp)
    push!(wells, setup_vertical_well(reservoir, i, j, name = name))
end

phases = (AqueousPhase(), LiquidPhase())
rhoS = collect(ρ_SI) .* (kg/meter^3)
sys = ImmiscibleSystem(phases, reference_densities = rhoS)
model = setup_reservoir_model(reservoir, sys, wells = wells)

kr = BrooksCoreyRelativePermeabilities(sys, collect(kr_exp), collect(S_res))
replace_variables!(model, RelativePermeabilities = kr)

# Viscosity is a model parameter by default (assigned per phase and cell)
parameters = setup_parameters(model)
μ = parameters[:Reservoir][:PhaseViscosities]
@. μ[1, :] = μ_cP[1]*1e-3
@. μ[2, :] = μ_cP[2]*1e-3

# 1 PV injected over 10 years, equally across injectors
PV = sum(pore_volume(reservoir))
q_total = PV/T
q_inj = q_total/length(inj_pos)

rate_target = TotalRateTarget(q_inj)
for wi in 1:length(inj_pos)
    controls[Symbol(:I, wi)] = InjectorControl(rate_target, [1.0, 0.0], density = ρ_SI[1])
end
bhp_target = BottomHolePressureTarget(bhp_prod_bar*bar)
for wp in 1:length(prod_pos)
    controls[Symbol(:P, wp)] = ProducerControl(bhp_target)
end
forces = setup_reservoir_forces(model, control = controls)

state0 = setup_reservoir_state(model,
    Pressure = p_init_bar*bar,
    Saturations = [Swi, 1 - Swi]
)

# ------------------------
# 4) Run simulation
# ------------------------
ws, states = simulate_reservoir(state0, model, dt;
    forces = forces,
    parameters = parameters,
    info_level = -1
)

# ------------------------
# 5) Summarize
# ------------------------
Sw_end = states[end][:Saturations][1, :]
println("=== Setup summary ===")
println("Grid: $nx x $ny x $nz = ", number_of_cells(g), " cells")
println("Domain: $Lx x $Ly x $Lz m")
println("PV [m^3]: ", PV)
println("Injected PV over schedule: ", q_total*sum(dt)/PV)
println("Total injection rate [m^3/s]: ", q_total)
println("Per-injector rate [m^3/s]: ", q_inj)
println("Mean Sw (end): ", mean(Sw_end), ", min/max Sw (end): ", extrema(Sw_end))
println("Seed: ", seed)
```

## Explicit assumptions (final)
We fixed the following to make the setup fully specified and exactly reproducible:
1. Depth convention: $z$ increases downward; undeformed top surface placed at `z_top0 = 1000 m`.
2. Undulation wavelength: `λ_und = 500 m`.
3. Dome lateral scale: Gaussian radius `R_dome = 400 m`.
4. Wells: all wells are vertical and perforate all 30 layers (default `setup_vertical_well` behavior).
5. Outer boundary: closed/no-flow (no boundary conditions applied; only wells drive flow).
6. Permeability/porosity: i.i.d. per cell within each stratigraphic layer; no spatial correlation beyond layer membership.
7. RNG seed: `seed = 12345`.

---

# 1) Formal report-style explanation (markdown with LaTeX)

## Model definition
We consider immiscible, two-phase flow of water ($w$) displacing oil ($o$) in a three-dimensional porous medium. The computational domain is a $1000\times 1000\times 50\ \mathrm{m}$ box discretized by a $100\times 100\times 30$ Cartesian grid (300,000 cells). The mesh is subsequently deformed to represent (i) mild stratigraphic thickness variations and (ii) an anticline dome structure.

The governing equations are phase-wise mass conservation in the absence of mass transfer between phases,
$$
\frac{\partial}{\partial t}\left(\phi \rho_\alpha S_\alpha\right) + \nabla\cdot\left(\rho_\alpha \mathbf{u}_\alpha\right) = q_\alpha,\qquad \alpha\in\{w,o\},
$$
together with Darcy’s law for each phase,
$$
\mathbf{u}_\alpha = -\frac{k\,k_{r\alpha}(S)}{\mu_\alpha}\left(\nabla p_\alpha - \rho_\alpha \mathbf{g}\right).
$$
Capillary pressure is neglected, so $p_w=p_o=p$. Saturations satisfy $S_w+S_o=1$. Fluid densities are treated as constant reference densities, $\rho_w=1000\ \mathrm{kg/m^3}$ and $\rho_o=800\ \mathrm{kg/m^3}$. Phase viscosities are constant, with an intentionally unfavorable mobility ratio achieved by $\mu_w=0.5\ \mathrm{cP}$ and $\mu_o=5\ \mathrm{cP}$.

Relative permeabilities are Brooks–Corey functions with residual saturations $S_{wr}=0.2$ and $S_{or}=0.2$ and exponents $n_w=n_o=2$:
$$
k_{r\alpha}(S_\alpha)=\left(\frac{S_\alpha - S_{\alpha r}}{1-S_{wr}-S_{or}}\right)^{n_\alpha},\qquad \alpha\in\{w,o\},
$$
interpreted in the usual clipped sense so that values outside the mobile saturation interval are limited to $[0,1]$.

## Stratigraphy and petrophysical fields
The domain is partitioned into three stratigraphic layers of equal reference thickness ($L_z/3$ each), corresponding to 10 grid layers per stratigraphic unit. Within each unit, permeability is sampled as a lognormal random field independently per cell. The distribution is specified by arithmetic mean and standard deviation (in mD):
$$
(\bar{k},\sigma_k) = (100,30),\ (200,60),\ (900,90)\ \mathrm{mD},
$$
for layers 1–3 respectively. For each layer, the lognormal parameters $(\mu,\sigma)$ are computed from the prescribed arithmetic mean $m$ and standard deviation $s$ via
$$
\sigma^2 = \ln\!\left(1+\frac{s^2}{m^2}\right),\qquad \mu = \ln(m)-\frac{1}{2}\sigma^2,
$$
and samples are drawn as $k=\exp(\mu+\sigma \xi)$ with $\xi\sim\mathcal{N}(0,1)$. Porosity is generated analogously as a layerwise lognormal distribution with means $(0.18,0.20,0.22)$ and standard deviations equal to one quarter of the corresponding mean. The resulting porosity field defines the pore volume
$$
\mathrm{PV}=\sum_{c} \phi_c V_c,
$$
computed on the deformed geometry.

## Geometric deformation: undulating stratigraphy and anticline
Starting from a Cartesian grid, node coordinates are modified to introduce (i) mild undulation of the internal layer interfaces and (ii) an anticline dome. The undulation is defined by
$$
\delta(x,y)=A_{\mathrm{und}}\sin\!\left(\frac{2\pi x}{\lambda_{\mathrm{und}}}\right)\sin\!\left(\frac{2\pi y}{\lambda_{\mathrm{und}}}\right),
$$
with $A_{\mathrm{und}}=2\ \mathrm{m}$ and $\lambda_{\mathrm{und}}=500\ \mathrm{m}$. This perturbation shifts the first interface upward/downward and the second interface oppositely, producing a laterally varying thickness in all three stratigraphic units while preserving the total thickness.

To impose an anticline, a dome-shaped uplift is applied to the top surface and tapered to zero at the bottom, using a Gaussian shape
$$
D(x,y)=A_{\mathrm{dome}}\exp\!\left(-\frac{(x-\tfrac{L_x}{2})^2+(y-\tfrac{L_y}{2})^2}{2R_{\mathrm{dome}}^2}\right),
$$
with $A_{\mathrm{dome}}=30\ \mathrm{m}$ and $R_{\mathrm{dome}}=400\ \mathrm{m}$. The applied depth shift is
$$
\Delta z(x,y,z)=D(x,y)\left(1-\frac{z}{L_z}\right),
$$
so that the uplift is maximal at the top ($z=0$ relative depth) and vanishes at the bottom ($z=L_z$), preserving the basal surface.

## Wells, controls, and boundary conditions
The model includes seven vertical wells: four injectors in the corners and three producers in the interior. Wells are placed at logical indices:
$$
\text{Injectors: }(1,1),\ (100,1),\ (1,100),\ (100,100),
$$
$$
\text{Producers: }(50,50),\ (35,65),\ (70,35),
$$
and all perforate the full vertical extent (30 layers). No external boundary conditions are imposed, corresponding to closed boundaries.

The producers are bottom-hole-pressure controlled at
$$
p_{\mathrm{bhp}} = 50\ \mathrm{bar}.
$$
The injectors are total-rate controlled, injecting pure water (mass fraction vector $[1,0]$). The total injected volume is set to one pore volume over ten years,
$$
Q_{\mathrm{inj,tot}} = \frac{\mathrm{PV}}{T},\qquad T=10\ \mathrm{years},
$$
distributed equally among the four injectors,
$$
Q_{\mathrm{inj},i}=\frac{1}{4}Q_{\mathrm{inj,tot}},\qquad i=1,\dots,4.
$$
Time integration uses $120$ uniform steps of length $\Delta t = T/120$.

## Initial conditions
The initial state is uniform:
$$
p(\mathbf{x},0)=150\ \mathrm{bar},\qquad S_w(\mathbf{x},0)=0.2,\qquad S_o(\mathbf{x},0)=0.8,
$$
with no hydrostatic initialization (pressure is not depth-dependent at $t=0$).

---

# 2) Detailed reproduction prompt (exact recreation from scratch)

You are to reproduce *exactly* the same simulation, including all random realizations, geometry deformation, wells, controls, and schedule.

1. Use Julia with packages `Jutul` and `JutulDarcy` available.
2. Set a fixed RNG seed `seed = 12345` using `MersenneTwister(seed)`.
3. Create a Cartesian mesh with dimensions `(100, 100, 30)` covering `(Lx, Ly, Lz) = (1000.0, 1000.0, 50.0)` meters, with origin `(0.0, 0.0, z_top0)` where `z_top0 = 1000.0` meters (depth positive downward). Convert it to an unstructured mesh using `UnstructuredMesh`.
4. Deform the mesh nodes:
   - Define stratigraphic reference interfaces in relative depth as `zmean = (0, Lz/3, 2Lz/3, Lz)`.
   - Define undulation with amplitude `A_und = 2.0 m` and wavelength `λ_und = 500.0 m`:
     `δ(x,y)=A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)`.
   - Define two internal interfaces as `z1=zmean[2]+δ`, `z2=zmean[3]-δ` and map each node’s original relative depth piecewise-linearly from the reference intervals to the undulated intervals.
   - Apply an anticline dome with amplitude `A_dome = 30.0 m` and Gaussian radius `R_dome = 400.0 m`:
     `D(x,y)=A_dome*exp(-((x-Lx/2)^2+(y-Ly/2)^2)/(2R_dome^2))`.
     Shift node depth by `shift=D(x,y)*(1 - z_rel/Lz)` so the bottom is unchanged.
5. Assign petrophysical fields per cell:
   - Three stratigraphic units: k-indices 1–10, 11–20, 21–30.
   - Permeability is i.i.d. lognormal per cell within each unit, with arithmetic mean/std in mD:
     layer 1: (100,30), layer 2: (200,60), layer 3: (900,90).
     Convert to SI via `K = (1e-3*K_mD)*Darcy`.
   - Porosity is i.i.d. lognormal per cell within each unit, with means (0.18, 0.20, 0.22) and std equal to one quarter of each mean.
   - Use the exact lognormal parameter conversion:
     `σ² = log(1 + (s^2)/(m^2))`, `μ = log(m) - 0.5*σ²`, sample `exp(μ + σ*randn(rng))`.
6. Build `reservoir = reservoir_domain(g, permeability=K, porosity=phi)`.
7. Define an immiscible two-phase water–oil system:
   - phases: `(AqueousPhase(), LiquidPhase())`
   - reference densities: `ρw=1000`, `ρo=800` kg/m³.
8. Add wells (all vertical, full perforation):
   - Injectors at (1,1), (100,1), (1,100), (100,100) named `:I1..:I4`.
   - Producers at (50,50), (35,65), (70,35) named `:P1..:P3`.
9. Create the model with `setup_reservoir_model(reservoir, sys, wells=wells)`.
10. Set relative permeability to `BrooksCoreyRelativePermeabilities(sys, [2,2], [0.2,0.2])`.
11. Set constant viscosities by editing parameters:
    - `parameters = setup_parameters(model)`
    - `parameters[:Reservoir][:PhaseViscosities][1,:] = 0.5e-3` Pa·s
    - `parameters[:Reservoir][:PhaseViscosities][2,:] = 5.0e-3` Pa·s
12. Schedule:
    - Total time `T = 10*year`, steps `nstep = 120`, `dt = fill(T/nstep, nstep)`.
    - Compute PV using `PV = sum(pore_volume(reservoir))`.
    - Set total injection `q_total = PV/T`, per injector `q_inj = q_total/4`.
    - Injector control: `InjectorControl(TotalRateTarget(q_inj), [1.0, 0.0], density=1000.0)`.
    - Producer control: `ProducerControl(BottomHolePressureTarget(50*bar))`.
    - No boundary conditions.
13. Initial state:
    - `Pressure = 150*bar`
    - `Saturations = [0.2, 0.8]`.
14. Run:
    - `ws, states = simulate_reservoir(state0, model, dt; forces=forces, parameters=parameters, info_level=-1)`.
15. Verify:
    - Injected PV equals 1.0 by checking `q_total*sum(dt)/PV == 1.0`.

To reproduce verbatim, run the provided Julia code block in a fresh Julia session with the same package versions.

---

# 3) Short journal-style description

We simulate an immiscible, two-phase unfavorable waterflood in a deformed 3D $1000\times 1000\times 50\ \mathrm{m}$ reservoir discretized by a $100\times 100\times 30$ grid (300k cells). Stratigraphy comprises three units (10 layers each) with i.i.d. lognormal permeability fields having arithmetic means of 100, 200, and 900 mD and standard deviations of 30, 60, and 90 mD, respectively; porosity is i.i.d. lognormal with means 0.18/0.20/0.22 and standard deviations equal to one quarter of the mean. Layer interfaces are laterally undulated (2 m amplitude) and the grid is further deformed into a dome-shaped anticline (30 m top uplift). Water–oil flow uses constant densities (1000/800 kg·m⁻³), constant viscosities (0.5/5 cP), and Brooks–Corey relative permeability with exponents 2 and residual saturations 0.2/0.2. Four corner injectors are rate-controlled to inject one pore volume over 10 years (equal split), while three interior producers are BHP-controlled at 50 bar; the initial state is uniform at 150 bar and $S_w=0.2$.

---

#### Context Usage

```
████████░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░░ 42.3k/200.0k (21.1%)
├─ System:              2.1k   (1.0%)
├─ Tool output:        33.4k  (16.7%)
├─ Messages:            6.8k   (3.4%)
└─ Free space:        157.7k  (78.9%)
```

---



==> anc/agent_output_report.md <==
# JutulGPT Session

_Session started: 2026-02-16 16:23:15_

_Versions: Julia 1.12.4 | Jutul 0.4.16 | JutulDarcy 0.3.3_

---

## User

Given the description below, setup and run the full simulation for the entire time period. Complete the task autonomously without stopping to ask questions. 

## Model definition
We consider immiscible, two-phase flow of water ($w$) displacing oil ($o$) in a three-dimensional porous medium. The computational domain is a $1000\times 1000\times 50\ \mathrm{m}$ box discretized by a $100\times 100\times 30$ Cartesian grid (300,000 cells). The mesh is subsequently deformed to represent (i) mild stratigraphic thickness variations and (ii) an anticline dome structure.

The governing equations are phase-wise mass conservation in the absence of mass transfer between phases,
$$
\frac{\partial}{\partial t}\left(\phi \rho_\alpha S_\alpha\right) + \nabla\cdot\left(\rho_\alpha \mathbf{u}_\alpha\right) = q_\alpha,\qquad \alpha\in\{w,o\},
$$
together with Darcy’s law for each phase,
$$
\mathbf{u}_\alpha = -\frac{k\,k_{r\alpha}(S)}{\mu_\alpha}\left(\nabla p_\alpha - \rho_\alpha \mathbf{g}\right).
$$
Capillary pressure is neglected, so $p_w=p_o=p$. Saturations satisfy $S_w+S_o=1$. Fluid densities are treated as constant reference densities, $\rho_w=1000\ \mathrm{kg/m^3}$ and $\rho_o=800\ \mathrm{kg/m^3}$. Phase viscosities are constant, with an intentionally unfavorable mobility ratio achieved by $\mu_w=0.5\ \mathrm{cP}$ and $\mu_o=5\ \mathrm{cP}$.

Relative permeabilities are Brooks–Corey functions with residual saturations $S_{wr}=0.2$ and $S_{or}=0.2$ and exponents $n_w=n_o=2$:
$$
k_{r\alpha}(S_\alpha)=\left(\frac{S_\alpha - S_{\alpha r}}{1-S_{wr}-S_{or}}\right)^{n_\alpha},\qquad \alpha\in\{w,o\},
$$
interpreted in the usual clipped sense so that values outside the mobile saturation interval are limited to $[0,1]$.

## Stratigraphy and petrophysical fields
The domain is partitioned into three stratigraphic layers of equal reference thickness ($L_z/3$ each), corresponding to 10 grid layers per stratigraphic unit. Within each unit, permeability is sampled as a lognormal random field independently per cell. The distribution is specified by arithmetic mean and standard deviation (in mD):
$$
(\bar{k},\sigma_k) = (100,30),\ (200,60),\ (900,90)\ \mathrm{mD},
$$
for layers 1–3 respectively. For each layer, the lognormal parameters $(\mu,\sigma)$ are computed from the prescribed arithmetic mean $m$ and standard deviation $s$ via
$$
\sigma^2 = \ln\!\left(1+\frac{s^2}{m^2}\right),\qquad \mu = \ln(m)-\frac{1}{2}\sigma^2,
$$
and samples are drawn as $k=\exp(\mu+\sigma \xi)$ with $\xi\sim\mathcal{N}(0,1)$. Porosity is generated analogously as a layerwise lognormal distribution with means $(0.18,0.20,0.22)$ and standard deviations equal to one quarter of the corresponding mean. The resulting porosity field defines the pore volume
$$
\mathrm{PV}=\sum_{c} \phi_c V_c,
$$
computed on the deformed geometry.

## Geometric deformation: undulating stratigraphy and anticline
Starting from a Cartesian grid, node coordinates are modified to introduce (i) mild undulation of the internal layer interfaces and (ii) an anticline dome. The undulation is defined by
$$
\delta(x,y)=A_{\mathrm{und}}\sin\!\left(\frac{2\pi x}{\lambda_{\mathrm{und}}}\right)\sin\!\left(\frac{2\pi y}{\lambda_{\mathrm{und}}}\right),
$$
with $A_{\mathrm{und}}=2\ \mathrm{m}$ and $\lambda_{\mathrm{und}}=500\ \mathrm{m}$. This perturbation shifts the first interface upward/downward and the second interface oppositely, producing a laterally varying thickness in all three stratigraphic units while preserving the total thickness.

To impose an anticline, a dome-shaped uplift is applied to the top surface and tapered to zero at the bottom, using a Gaussian shape
$$
D(x,y)=A_{\mathrm{dome}}\exp\!\left(-\frac{(x-\tfrac{L_x}{2})^2+(y-\tfrac{L_y}{2})^2}{2R_{\mathrm{dome}}^2}\right),
$$
with $A_{\mathrm{dome}}=30\ \mathrm{m}$ and $R_{\mathrm{dome}}=400\ \mathrm{m}$. The applied depth shift is
$$
\Delta z(x,y,z)=D(x,y)\left(1-\frac{z}{L_z}\right),
$$
so that the uplift is maximal at the top ($z=0$ relative depth) and vanishes at the bottom ($z=L_z$), preserving the basal surface.

## Wells, controls, and boundary conditions
The model includes seven vertical wells: four injectors in the corners and three producers in the interior. Wells are placed at logical indices:
$$
\text{Injectors: }(1,1),\ (100,1),\ (1,100),\ (100,100),
$$
$$
\text{Producers: }(50,50),\ (35,65),\ (70,35),
$$
and all perforate the full vertical extent (30 layers). No external boundary conditions are imposed, corresponding to closed boundaries.

The producers are bottom-hole-pressure controlled at
$$
p_{\mathrm{bhp}} = 50\ \mathrm{bar}.
$$
The injectors are total-rate controlled, injecting pure water (mass fraction vector $[1,0]$). The total injected volume is set to one pore volume over ten years,
$$
Q_{\mathrm{inj,tot}} = \frac{\mathrm{PV}}{T},\qquad T=10\ \mathrm{years},
$$
distributed equally among the four injectors,
$$
Q_{\mathrm{inj},i}=\frac{1}{4}Q_{\mathrm{inj,tot}},\qquad i=1,\dots,4.
$$
Time integration uses $120$ uniform steps of length $\Delta t = T/120$.

## Initial conditions
The initial state is uniform:
$$
p(\mathbf{x},0)=150\ \mathrm{bar},\qquad S_w(\mathbf{x},0)=0.2,\qquad S_o(\mathbf{x},0)=0.8,
$$
with no hydrostatic initialization (pressure is not depth-dependent at $t=0$).

---

## Agent


### Tool Calls
**`retrieve_jutuldarcy_examples`**
```json
{
  "query": "deform cartesian grid node coordinates anticline dome undulation"
}
```

---

#### Retrieving from JutulDarcy examples — `JutulDarcy`

**Query:** deform cartesian grid node coordinates anticline dome undulation

**Results:** 3

Retrieved 3 examples:
- examples/workflow/model_coarsening.jl
- examples/discretization/consistent_avgmpfa.jl
- examples/geothermal/htates_intro.jl

---

## Reasoning Summary

**Building a reservoir model**

I’m looking to build a model from scratch that involves creating a grid and deforming geometry with undulation and anticline. I need to set the permeability and porosity in a lognormal distribution for each layer, define the two-phase system of oil and water, and establish constants for densities and viscosities. 

After setting everything up, I can simulate the model using JutulDarcy functions and retrieve documentation for the well control types I'll need to implement.

## Agent


### Tool Calls
**`retrieve_function_documentation`**
```json
{
  "function_names": [
    "setup_reservoir_model",
    "setup_vertical_well",
    "setup_reservoir_forces",
    "InjectorControl",
    "ProducerControl",
    "BottomHolePressureTarget",
    "TotalRateTarget",
    "simulate_reservoir",
    "reservoir_domain",
    "setup_reservoir_state"
  ]
}
```

---

#### Function Documentation Retriever — `retrieve_function_documentation`

**Args:**
```json
{
  "function_names": [
    "setup_reservoir_model",
    "setup_vertical_well",
    "setup_reservoir_forces",
    "InjectorControl",
    "ProducerControl",
    "BottomHolePressureTarget",
    "TotalRateTarget",
    "simulate_reservoir",
    "reservoir_domain",
    "setup_reservoir_state"
  ]
}
```

Retrieving documentation for functions: setup_reservoir_model, setup_vertical_well, setup_reservoir_forces, InjectorControl, ProducerControl, BottomHolePressureTarget, TotalRateTarget, simulate_reservoir, reservoir_domain, setup_reservoir_state

---

## Reasoning Summary

**Considering tool execution**

I need to make sure to run the simulation in the right tool environment, even if it might be a bit slow. However, given the complexity, there’s a chance it could time out in this assistant environment. The user did ask for a full simulation, so I’ll attempt it as is. I might need to adjust the information level to reduce output. I also need to specify the immiscible system using ImmiscibleSystem and its phases effectively. Let's look for examples related to immiscible systems!

## Agent


### Tool Calls
**`retrieve_jutuldarcy_examples`**
```json
{
  "query": "Immiscible two-phase oil water setup_reservoir_model viscosities densities relative permeability Brooks-Corey"
}
```

---

#### Retrieving from JutulDarcy examples — `JutulDarcy`

**Query:** Immiscible two-phase oil water setup_reservoir_model viscosities densities relative permeability Brooks-Corey

**Results:** 3

Retrieved 3 examples:
- examples/introduction/two_phase_buckley_leverett.jl
- examples/validation/validation_egg.jl
- examples/properties/relperms.jl

---

## Reasoning Summary

**Defining mapping function**

I’m defining the mapping function for values of z0 relative to Lz. For z0 less than or equal to Lz/3, I’m linearly mapping the range to z1. For values between Lz/3 and 2Lz/3, I’m mapping to z2. If z0 exceeds 2Lz/3, I’ll map further where depth adjustment occurs. I’m applying a Gaussian shift that adjusts the depth based on uplift. It seems like the depth decreases with the uplift, so I’ll be implementing the new z value accordingly.

**Building reservoir parameters**

At the top where z equals zero, I’ll set z_new to a negative value representing an elevation above the original datum, which works! After deformation, I’ll establish the reservoir domain using permeability and porosity arrays. I need to calculate the cell volumes from the deformed geometry and use a pore volume function. I'll sum the pore volumes for each cell while ensuring it utilizes physical representation cell volumes. For permeability, I might utilize a lognormal random field but will need to avoid external packages if possible. So instead, I'll use `randn` to draw from a normal distribution.

**Calculating permeability**

First, I'll establish Darcy values, defining darcy as `si_unit(:darcy)` and converting millidarcies using `md = 1e-3 * darcy`. The permeability in square meters will be calculated as `Kcell = k_mD * md`. I need to remember that k_mD is in millidarcies, so I'll generate that first. The domain expects permeability to be either a scalar per cell or a vector in 3D. It looks like I’ll be passing a permeability tensor later, but for now, I should store it as a scalar per cell with dimensions consistent with the model. 

For porosity, I'm planning to distribute it lognormally across each layer, setting the mean as `pmean` and the standard deviation as `mean / 4`.

**Assessing porosity and layers**

Porosity should be between 0 and 1, but since lognormal values can exceed 1, I’ll clip values to be between 1e-6 and 0.99. I need to assign three stratigraphic layers, with ten grid layers each, fitting within a grid that has nz=30. To get the permeability K, I'll use the `cell_ijk(g, cell)` function. Even after transforming to an UnstructuredMesh, it seems that the Cartesian structure remains intact for computations. 

I'll compute cell indices for each layer using loops and ensure each cell has values sampled for porosity and permeability while maintaining independence across stratigraphic units. I'll create arrays for permeability and porosity for these calculations.

**Setting up reservoir simulation**

I’m setting up wells using the setup function for vertical wells with full vertical extents. The configurations include producer wells at specific coordinates. I plan to use an ImmiscibleSystem with water and oil as phases, despite some uncertainty about phase definitions. The relative permeabilities will use the Brooks-Corey model. For viscosities, I’ll define water and oil properties, ensuring they match the units needed. 

The time frame for the simulation is ten years with uniform steps, and I need to define the initial state, including pressure and saturation values. I’ll also set controls for producers and injectors while being mindful of the computational demands due to the size of the model. Lastly, I need to ensure memory management to handle the large dataset without timing out.

**Managing simulation output**

I'm considering whether the `simulate_reservoir` function has an `output_substates` option. I could also set `output_path = mktempdir()` and disable `output_substates`, aiming to avoid storing large amounts of data. Since the user requested a full simulation setup and run, I want to ensure we don't overload memory with unnecessary state storage.

When calling `simulate_reservoir`, I think I can capture only the well solutions and minimize state retention. I'll check the documentation for relevant options and confirm how to manage outputs effectively.

## Agent


### Tool Calls
**`retrieve_function_documentation`**
```json
{
  "function_names": [
    "setup_reservoir_simulator",
    "simulate"
  ]
}
```

---

#### Function Documentation Retriever — `retrieve_function_documentation`

**Args:** `function_names=['setup_reservoir_simulator', 'simulate']`

Retrieving documentation for functions: setup_reservoir_simulator, simulate

---

## Agent


### Tool Calls
**`retrieve_function_documentation`**
```json
{
  "function_names": [
    "ImmiscibleSystem",
    "BrooksCoreyRelativePermeabilities",
    "pore_volume",
    "replace_variables!",
    "add_relperm_parameters!",
    "reservoir_model",
    "convert_to_si",
    "si_unit",
    "si_units"
  ]
}
```

---

#### Function Documentation Retriever — `retrieve_function_documentation`

**Args:**
```json
{
  "function_names": [
    "ImmiscibleSystem",
    "BrooksCoreyRelativePermeabilities",
    "pore_volume",
    "replace_variables!",
    "add_relperm_parameters!",
    "reservoir_model",
    "convert_to_si",
    "si_unit",
    "si_units"
  ]
}
```

Retrieving documentation for functions: ImmiscibleSystem, BrooksCoreyRelativePermeabilities, pore_volume, replace_variables!, add_relperm_parameters!, reservoir_model, convert_to_si, si_unit, si_units

---

## Reasoning Summary

**Setting up a grid model**

I need to set up a large grid, specifically a 100x100x30 grid, totaling around 300k nodes. This involves modifying node coordinates for the geometry. Jutul's CartesianMesh might be useful for this, as it includes node points. For 3D, we can use the CartesianMesh format, and then convert it to UnstructuredMesh to allow for node modifications. 

Deforming the z coordinates is a need, especially for implementing undulation by adjusting internal interfaces, which will vary thicknesses between specific interactions in the grid.

**Mapping undulation in stratigraphy**

I need to ensure that the new interface depth \( z1' \) is less than \( z2' \). When setting up the undulation, I'll map each segment of relative depth piecewise: from the top to the first interface, from the first to the second interface, and from the second interface to the bottom. 

For any original z value, I'll determine which segment it belongs to. If \( z \) is less than or equal to \( z1 \), it scales to the first segment. If it's between \( z1 \) and \( z2 \), it maps linearly, and if \( z \) is greater than or equal to \( z2 \), it maps to the last segment. This approach creates the undulating stratigraphy I need.

**Implementing uplift adjustments**

I need to account for anticline uplift, which should raise the "depth," effectively decreasing z near the top. Their formula involves applying a positive uplift to depth shifts, where \( \Delta z \) is given by \( D(x,y) \times (1 - z/L_z) \). For the new z value, I probably need to subtract \( \Delta z \). 

To ensure the bottom remains unchanged, I'll modify the node points for the UnstructuredMesh, converting my CartesianMesh into the required format. Each node's coordinates will be computed based on this new mapping, and I'll also create permeability and porosity fields distributed across three layers based on the K index.

**Defining permeability and porosity**

I'm considering using scalar isotropic permeability, where I convert the permeability from millidarcy (mD) to SI units. While I'm unsure about the "milli*darcy" notation, I know 100 mD translates to \(1e-3\) darcy. It'll work better if I define mD as \(1e-3 \times \text{si\_unit}(:darcy)\).

For generating random fields, I want a stable random seed for reproducibility, using `Random.seed!(1234)`. I’ll sample from a lognormal distribution for porosity, setting parameters based on mean and standard deviation per layer. Finally, I’ll ensure permeability and porosity are in the correct SI units.

**Setting up the Immiscible System**

I'm working on defining an ImmiscibleSystem that includes a LiquidPhase and a VaporPhase, using reference densities for water and oil. I’m not sure if it's necessary to label them explicitly, but I think I'll treat the first phase as water and the second as oil. In the Buckley-Leverett context, they use LiquidPhase and VaporPhase; it feels a bit odd, but it makes sense.

For the relative permeabilities, I’m thinking of using phase labels like :w and :ow. However, for a standard two-phase oil-water system, I might need to use ImmiscibleSystem(:wog). I’ll check some examples to confirm.

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "ImmiscibleSystem(:wo"
}
```

---

#### Grep search: ImmiscibleSystem(:wo — `grep_search`

**Args:** `query='ImmiscibleSystem(:wo'`

No matches found for: ImmiscibleSystem(:wo

---

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "LiquidPhase(), VaporPhase()"
}
```

---

#### Grep search: LiquidPhase(), VaporPhase() — `grep_search`

**Args:** `query='LiquidPhase(), VaporPhase()'`

Found 13 matches in 13 files:
- docs/src/man/first_ex.md (1 match)
- examples/compositional/clapeyron.jl (1 match)
- examples/compositional/compositional_2d_vertical.jl (1 match)
- examples/compositional/compositional_5components.jl (1 match)
- examples/data_assimilation/optimize_simple_bl.jl (1 match)
- examples/introduction/two_phase_buckley_leverett.jl (1 match)
- examples/introduction/two_phase_gravity_segregation.jl (1 match)
- examples/introduction/two_phase_unstable_gravity.jl (1 match)
- examples/introduction/wells_intro.jl (1 match)
- examples/properties/relperms.jl (1 match)
- examples/workflow/equilibrium_state.jl (1 match)
- examples/workflow/five_spot_ensemble.jl (1 match)
- examples/workflow/hybrid_simulation_relperm.jl (1 match)

---

## Agent


### Tool Calls
**`read_from_file`**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/introduction/wells_intro.jl",
  "read_full_file": false,
  "start_line_number_base_zero": 0,
  "end_line_number_base_zero": 200
}
```

---

#### Read file — `read_from_file`

**Args:**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/introduction/wells_intro.jl",
  "lines": "0-200"
}
```

Reading file /home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/introduction/wells_intro.jl (lines 0-200)

---

## Reasoning Summary

**Simplifying vertical shifts**

I'm working on applying a vertical shift that mimics small undulations varying with depth, keeping the top and bottom constant. I can define the shift with a piecewise linear function. The first interface shifts up by δ, while the second shifts down by -δ. This means I need to interpolate the shifts depending on which third of the layer I'm working within. I'll make sure top and bottom stay in place while adjusting the internal interfaces accordingly.

**Determining segment shifts**

I'm figuring out the segment for calculating shifts based on the variable r. For r values less than or equal to 1/3, the function f becomes δ scaled with r. Between 1/3 and 2/3, it transitions linearly from δ to -δ, and for r greater than 2/3, it shifts from -δ to 0.

Now, I interpret δ as a positive upward shift, meaning at the first interface, depth decreases by δ. For the second interface, it shifts upwards by δ, and the top and bottom remain at 0. I'll compute those values accordingly!

**Calculating piecewise shifts**

I'm calculating piecewise shift values for the system. At specific points, s(0)=0, s(1/3)=-δ, s(2/3)=+δ, and s(1)=0, with linear interpolation in between. For r values, if r is less than or equal to 1/3, s is calculated as a negative shift based on δ. For values between 1/3 and 2/3, it linearly shifts from -δ to +δ, and for r greater than 2/3, it shifts back toward 0.

Now, I’ll compute the total vertical shifts and make sure to keep everything within reasonable limits while creating the reservoir domain!

**Setting up permeability and porosity**

I'm planning to sample scalar values per cell using isotropic permeability. One value per cell works, but I could also consider a 3D isotropic diagonal. For porosity, I'm thinking of using a lognormal distribution with mean around 0.18 and standard deviation of mean divided by 4, keeping values clipped within (0, 1). 

I need to compute pore volume based on deformed geometry. That means calling pore_volume(domain) after I set porosity and geometry, just before the simulation. For viscosities and densities, I’ll set those as constants, ensuring the reference densities are handled correctly in the system.

**Setting up phase densities and parameters**

For immiscible fluids, I think we should use PhaseMassDensities as ConstantDensities with reference densities. I need to set viscosities using PhaseViscosities with values like [0.5e-3, 5e-3] Pa*s for each cell. Relative permeabilities will be implemented through BrooksCoreyRelativePermeabilities and replaced in the reservoir model. 

Then, I'll set up wells and controls for production and injection rates, ensuring I'm calculating pore volumes correctly. For the simulation, I plan to use an iterative solver, possibly with HYPRE, while keeping an eye on preconditioners based on the documentation.

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "precond = :cpr"
}
```

---

#### Grep search: precond = :cpr — `grep_search`

**Args:** `query='precond = :cpr'`

Found 1 matches in 1 files:
- docs/src/man/advanced/gpu.md (1 match)

---

## Agent


### Tool Calls
**`retrieve_jutuldarcy_examples`**
```json
{
  "query": "HYPRE GenericKrylov AMGPreconditioner setup_reservoir_simulator precond"
}
```

---

#### Retrieving from JutulDarcy examples — `JutulDarcy`

**Query:** HYPRE GenericKrylov AMGPreconditioner setup_reservoir_simulator precond

**Results:** 3

Retrieved 3 examples:
- examples/introduction/two_phase_unstable_gravity.jl
- examples/introduction/spe10.jl
- examples/workflow/rate_optimization.jl

---

## Reasoning Summary

**Verifying thickness calculations**

I'm examining how changes in z values affect layer thickness. If I interpret positive δ as upward movement (making z smaller by δ), then I end up with z1' and the opposite for the second interface, z2'. I want to check if that preserves total thickness. For the first layer, it's z1 - δ, and for the second layer, the thickness increases by 2δ. The third layer also needs to add up correctly. The total layers indeed sum to Lz, which is good!

**Mapping depth nodes**

I'm working on mapping each node at depth z to a new undulated z piecewise. For z values less than or equal to z1, I’ll map them linearly from [0, z1] to [0, z1']. For values in between z1 and z2, I'll linearly scale from [z1, z2] to [z1', z2']. For z values greater than z2, I'll map from [z2, Lz] to [z2', Lz]. 

Then, I have to account for a dome uplift adjustment, applying certain shifts to ensure no negative thickness and manage permeability across three layers.

**Creating stratigraphic units**

I'm organizing stratigraphic units with k indices from 1-10, 11-20, and 21-30. Even after deformation, the logical layers remain intact, so I need to create arrays of size nc and establish a mapping from cell indices to k indices using the cell_ijk function, which I previously used in a geothermal example.

Next, I’ll generate layer-wise lognormal random fields, making use of the Random and Distributions libraries. I'll set a seed for reproducibility and calculate lognormal parameters μ and σ from mean m and standard deviation s. The permeability in mD will be converted to SI units in m² for clarity and stored as a scalar for each cell. For porosity, I'll set mean and standard deviation to mean/4.

**Setting up reservoir parameters**

I'm deciding to use lognormal distributions for values since they'll be positive, but they might exceed 1, so I should clip them to maintain physical porosity limits between 0 and 1. I think clamping them to [0.01, 0.7] makes sense, maybe between 1e-3 and 0.6.

Next, I have to set up the domain with the deformed mesh for the reservoir, possibly needing an UnstructuredMesh wrapper. I’ll create g using UnstructuredMesh and ensure it has the node_points field. I might also need to import JutulDarcy and Jutul. Since simulate_reservoir uses default solvers, I'll specify the settings for linear solvers and preconditioners to ensure optimal performance for around 300k cells.

**Configuring reservoir model**

I'm setting up the reservoir model and want to pass backend options like "backend=:csr" and "block_backend=true." It’s possible to include HYPRE for the AMG linear solver, using `linear_solver = :bicgstab`, but I need to check if HYPRE is installed properly.

For densities, I'm thinking of using LiquidPhase for both water and oil phases. I’ll specify reference densities as 1000.0 kg/m³ for water and 800.0 kg/m³ for oil, keeping the physical units consistent. I’ll also set viscosities for both phases and use BrooksCoreyRelativePermeabilities to manage relative permeability, making sure to add any necessary parameters for clarity. Let's ensure we have everything properly set up!

## Agent


### Tool Calls
**`retrieve_function_documentation`**
```json
{
  "function_names": [
    "add_relperm_parameters!",
    "brooks_corey_relperm",
    "ReservoirRelativePermeabilities"
  ]
}
```

---

#### Function Documentation Retriever — `retrieve_function_documentation`

**Args:**
```json
{
  "function_names": [
    "add_relperm_parameters!",
    "brooks_corey_relperm",
    "ReservoirRelativePermeabilities"
  ]
}
```

Retrieving documentation for functions: add_relperm_parameters!, brooks_corey_relperm, ReservoirRelativePermeabilities

---

## Reasoning Summary

**Understanding deformation formulas**

I'm thinking about how to apply deformation formulas with depth z starting from the top, where z=0. The CartesianMesh seems to start at 0 and goes to Lz positively. If there's a shift Δz, I’m considering it as negative. In an anticline, the uplift at the top tapers to zero at the bottom, which means I interpret uplift as a decrease in z, bringing it up. I’ll run some quick checks on mesh node points to inspect how this works.

**Mapping z coordinates**

I’m mapping z coordinates to new ones using piecewise linear scaling for each stratigraphic unit. For original z values, if z is less than or equal to Lz/3, the new z becomes z scaled by z1. For z between Lz/3 and 2Lz/3, I’ll adjust it accordingly. If it's greater than 2Lz/3, I’ll apply a different scaling. I also want to factor in dome uplift with relative depth considerations, adjusting new z values based on that uplift. Finally, I’ll create the domain with defined permeability and porosity for the reservoir.

**Converting units and sampling**

I'm figuring out the conversion from millidarcy (mD) to darcy, knowing that 1 darcy equals 9.869e-13 m², and mD is 1e-3 darcy. I’ll use the SI unit function for darcy in my calculations. When it comes to sampling lognormal fields for porosity, I'll use random functions, keeping in mind to avoid external packages unless I really need to. For porosity, I’ll ensure it falls between 0 and 1 by clipping values above 0.999, and I'm also mindful of computing pore volume on deformed geometry accurately.

**Examining pore volume and well setup**

I’m checking the pore volume from example wells, where I’ll compute pv using the function with the model and parameters. For the domain, I'll sum the pore volumes and ensure they come from the deformed mesh since it includes cell volumes. I’ll also set up seven vertical wells to perforate through all layers in a 100x100x30 grid. For injection control, I need to distribute the total rate among four wells and clarify the phases in my immiscible system. I'll look into the documentation for specifics on water and oil phases.

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "WaterPhase"
}
```

---

#### Grep search: WaterPhase — `grep_search`

**Args:** `query='WaterPhase'`

No matches found for: WaterPhase

---

## Reasoning Summary

**Analyzing petrophysical fields**

I’m working on petrophysical fields that consist of three strat layers. Each layer has ten grid layers that correspond to the strat units. After deformation, it seems those units aren’t perfectly aligned, so I’m thinking of assigning them based on the original K index. I’ll sample permeability and porosity per cell using independent lognormal distributions. For permeability, I’ll convert from mD to SI m² using the Darcy factor. Then we’ll set up the system as an immiscible two-phase with water and oil.

**Exploring phase configurations**

I'm considering both LiquidPhase and VaporPhase, but since we're dealing with two liquids, shouldn't I just use two LiquidPhases? I wonder if that’s allowed or if it could create a naming conflict. I'll check the documentation for phases. In the immiscible example, they used LiquidPhase and VaporPhase for oil-water scenarios. That’s fine. I’ll set densities at [1000,800] kg/m³ and keep viscosities constant at 0.5 cP and 5 cP. After converting those to Pa·s, I’ll fill the parameters for Reservoir PhaseViscosities accordingly. Then, I’ll replace RelativePermeabilities and compute residual totals.

**Clarifying model parameters**

I just realized that for the SimulationModel, they replaced variables with kr and directly simulated with parameters. But for MultiModel and setup_reservoir_model, parameters might already be added. In the wells_intro, they didn’t change relperm. If we’re replacing with BrooksCoreyRelativePermeabilities, I'll need to call add_relperm_parameters! on the reservoir model. I wonder if I neglected capillary pressure since the default immiscible model might not include it. As for gravity, Darcy's law includes ρg, and I need to check if Jutul includes gravity by default or not. I'll verify the orientation of cell centroids for accurate depth representation.

**Setting up wells and injection rates**

In the CartesianMesh, with dimensions (nx,1,nz) being (250,250,75), it looks like the z coordinate is set from 0 to 75, treating it as depth, so positive z means downward—great! This means uplift should decrease z. I’ll set up 7 vertical wells using setup_vertical_well with default perforation heel at 1 and toe at 30. The injectors and producers are positioned within a 100x100 grid. 

For producers, I'll set a bottom hole pressure target at 50 bar and for injectors, total rate targets need to be positive. I’ll calculate the injection rate based on the pore volume from the model, summing up values from the domain geometry.

**Setting time and parameters**

I’m providing a time span of T = 10 years, converting that into seconds for calculations. I'll set dt as a repeating array for the total time divided by 120, filling it accordingly. Qinj_tot will be calculated from pore volume over time, divided by 4. 

I also need to set the viscosities and densities as constants in the parameters array. For the immiscible system, PhaseMassDensities should default to constant densities, but I'll make sure to set this explicitly in the model. I'll check to confirm the correct name for this.”

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "ConstantPhaseMassDensities"
}
```

---

#### Grep search: ConstantPhaseMassDensities — `grep_search`

**Args:** `query='ConstantPhaseMassDensities'`

No matches found for: ConstantPhaseMassDensities

---

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "reference_densities"
}
```

---

#### Grep search: reference_densities — `grep_search`

**Args:** `query='reference_densities'`

Found 14 matches in 10 files:
- docs/src/man/first_ex.md (3 matches)
- examples/workflow/equilibrium_state.jl (2 matches)
- examples/workflow/hybrid_simulation_relperm.jl (2 matches)
- examples/data_assimilation/advanced_history_match.jl (1 match)
- examples/discretization/mpfa_weno_discretizations.jl (1 match)
- examples/introduction/intro_sensitivities.jl (1 match)
- examples/introduction/wells_intro.jl (1 match)
- examples/properties/relperms.jl (1 match)
- examples/workflow/five_spot_ensemble.jl (1 match)
- examples/workflow/tracers_two_wells.jl (1 match)

---

## Agent


### Tool Calls
**`read_from_file`**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/equilibrium_state.jl",
  "read_full_file": false,
  "start_line_number_base_zero": 40,
  "end_line_number_base_zero": 120
}
```

---

#### Read file — `read_from_file`

**Args:**
```json
{
  "file_path": "/home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/equilibrium_state.jl",
  "lines": "40-120"
}
```

Reading file /home/jakob/.julia/packages/JutulDarcy/Eax4K/examples/workflow/equilibrium_state.jl (lines 40-120)

---

## Reasoning Summary

**Clarifying depth adjustments**

I'm working on depth in my calculations. If I think of depth as starting from zero at the top, adding a negative number effectively decreases depth. So, if I want to uplift the surface, I need to decrease the depth represented by z. I'm implementing a formula where the final depth will reduce at the top. I need to compute a taper factor that’s zero at the base and then adjust node points in my unstructured mesh accordingly.

**Updating geometry after deformation**

After deformation, I need to update the geometry of the reservoir domain to compute cell volumes using the mesh node points. I'll create the reservoir domain from the deformed mesh. For petrophysical properties, I’ll generate values per cell based on stratigraphic units. I'll need to convert the permeability from mD to SI units, where 1 mD equals 1e-3 darcy, ensuring I calculate properly. For porosity, I’ll implement a lognormal function and ensure that values stay within the range of 0 to 1 while avoiding zeros.

**Setting up well systems**

I need to sample and ensure that well placements are logical. For the wells, I’ll use the setup_vertical_well function to perforate all 30 layers. The naming convention will be injectors labeled I1 to I4 and producers P1 to P3, located at specific indices like (1,1) and (100,100). For the producers, I'll set the bottom hole pressure to 50 bar. The injectors will target a pure water mixture, and I'll need to provide the density of the injected fluid as 1000 kg/m³. Finally, I'll calculate pore volume and ensure controls are correctly set.

**Setting up time steps and initial state**

I'm calculating time steps using dt = fill(T/120,120), where T is 10 years converted to seconds. I’ll define the year unit and set the initial state with a pressure of 150 bar and uniform saturations of [0.2,0.8]. The pressure will be in Pa, and I need to set up the reservoir state without hydrostatic pressure. It seems like the default densities might rely on ConstantCompressibilityDensities, where compressibility equals zero. To be safe, I’ll explicitly set PhaseMassDensities to use this type with compressibility set to zero. I'll check the documentation for examples.

**Implementing reservoir simulation**

In my equilibrium example, I’ll use ConstantCompressibilityDensities with a scalar compressibility and set it to zero. For viscosities, I’ll establish values across cells, keeping track of the relative permeabilities using BrooksCorey. I'll run the simulation using an iterative solver, ensuring I use the HYPRE preconditioner. It looks like I need to default to some settings, like allowing the simulation to handle dynamic steps while focusing on the prescribed report steps. I’ll define the wells, generate permeability and porosity arrays, and implement random sampling for properties while ensuring they align correctly with the overall model.

**Setting up reservoir simulation controls**

In setting up the simulation, I'll define the permeability parameters, ensuring they match the model requirements, and assign viscosity parameters properly. Setting the initial state is essential, and I’ll manage time steps carefully to prevent altering report steps while still allowing for internal cuts if needed. I need to factor in memory management since running a full simulation could lead to excessive storage of states. I'll explore options to minimize output and avoid storing all states to ensure efficiency. Testing with reduced outputs and potential disk storage seems necessary here.

## Agent


### Tool Calls
**`grep_search`**
```json
{
  "query": "store_states"
}
```

---

#### Grep search: store_states — `grep_search`

**Args:** `query='store_states'`

No matches found for: store_states

---

## Reasoning Summary

**Analyzing mesh depth coordination**

I'm considering how depth relates to the z-axis in my mesh, particularly with uplift. If z measures depth positively downwards, then to uplift the surface, I would adjust the z coordinate accordingly. Many examples use z as depth, and for consistency with gravity in my equations, I’ll set z_is_depth=true. I may verify the gravity vector in JutulDarcy, but it seems to align with my approach of keeping gravity terms correct while applying these depth adjustments.

**Adjusting depth coordinates and parameters**

I'm setting the z coordinate as depth, measured downward from the top, and then applying deformations to my node points. I'll adjust the stratigraphy based on their x and y coordinates. For the dome calculation, I'll compute the amplitude D(x, y) and apply a shift to uplift by calculating the final z position. I need to ensure that the bottom is preserved. Also, I'll build the reservoir domain with lognormal permeability parameters and 30 stratigraphic layers, sampling for each cell accordingly. I must double-check the units for permeability to ensure consistency.

**Calculating permeability and porosity**

I'm working with permeability in millidarcies (mD), using the conversion factor of 1 darcy equating to approximately 9.869e-13 m². For each layer, I'll compute the lognormal parameters μ_log and σ_log, sampling k_mD for each cell. Then I'll convert these values into square meters. For porosity, I’ll apply the same lognormal parameters while ensuring my calculated values range between 0.01 and 0.8. After deriving the volume from the deformed geometry, I'll set up seven vertical wells, which will perforate all layers by default.

**Setting up the fluid system**

I'm configuring a fluid system for an immiscible two-phase scenario with water and oil. I'll define the phases as AqueousPhase for water and LiquidPhase for oil, using reference densities of 1000 kg/m³ for water and 800 kg/m³ for oil. I need to establish constant densities and will use ConstantCompressibilityDensities for simplicity. When determining relative permeabilities, I’ll implement BrooksCoreyRelativePermeabilities, and decide if I need to add relperm parameters along the way. For viscosities, I'll convert 0.5 cP to Pascal-seconds as 0.5e-3 Pa·s.

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nusing Random, LinearAlgebra, Statistics\n\nfunction lognormal_params(m, s)\n    σ2 = log(1 + (s^2)/(m^2))\n    σ = sqrt(σ2)\n    μ = log(m) - 0.5*σ2\n    return μ, σ\nend\n\nfunction build_case(; seed = 1234)\n    Random.seed!(seed)\n\n    # Units\n    darcy, m, kg, bar, year = si_units(:darcy, :meter, :kilogram, :bar, :year)\n\n    # Grid dimensions\n    nx, ny, nz = 100, 100, 30\n    Lx, Ly, Lz = 1000.0, 1000.0, 50.0\n    dims = (nx, ny, nz)\n    g0 = CartesianMesh(dims, (Lx, Ly, Lz))\n    g = UnstructuredMesh(g0, z_is_depth = true)\n\n    # Geometry deformation parameters\n    A_und = 2.0\n    λ_und = 500.0\n    A_dome = 30.0\n    R_dome = 400.0\n    x0, y0 = Lx/2, Ly/2\n\n    z1 = Lz/3\n    z2 = 2Lz/3\n\n    # Deform nodes (depth coordinate, positive downward)\n    for i in eachindex(g.node_points)\n        x, y, z = g.node_points[i]\n        δ = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)\n        z1p = z1 + δ\n        z2p = z2 - δ\n        t1 = z1p\n        t2 = z2p - z1p\n        t3 = Lz - z2p\n        # Piecewise linear mapping preserving top/bottom\n        z_strat = if z <= z1\n            z*(t1/z1)\n        elseif z <= z2\n            z...
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
using Random, LinearAlgebra, Statistics

function lognormal_params(m, s)
    σ2 = log(1 + (s^2)/(m^2))
    σ = sqrt(σ2)
    μ = log(m) - 0.5*σ2
    return μ, σ
end

function build_case(; seed = 1234)
    Random.seed!(seed)

    # Units
    darcy, m, kg, bar, year = si_units(:darcy, :meter, :kilogram, :bar, :year)

    # Grid dimensions
    nx, ny, nz = 100, 100, 30
    Lx, Ly, Lz = 1000.0, 1000.0, 50.0
    dims = (nx, ny, nz)
    g0 = CartesianMesh(dims, (Lx, Ly, Lz))
    g = UnstructuredMesh(g0, z_is_depth = true)

    # Geometry deformation parameters
    A_und = 2.0
    λ_und = 500.0
    A_dome = 30.0
    R_dome = 400.0
    x0, y0 = Lx/2, Ly/2

    z1 = Lz/3
    z2 = 2Lz/3

    # Deform nodes (depth coordinate, positive downward)
    for i in eachindex(g.node_points)
        x, y, z = g.node_points[i]
        δ = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)
        z1p = z1 + δ
        z2p = z2 - δ
        t1 = z1p
        t2 = z2p - z1p
        t3 = Lz - z2p
        # Piecewise linear mapping preserving top/bottom
        z_strat = if z <= z1
            z*(t1/z1)
        elseif z <= z2
            z1p + (z - z1)*(t2/(z2 - z1))
        else
            z2p + (z - z2)*(t3/(Lz - z2))
        end
        D = A_dome*exp(-((x - x0)^2 + (y - y0)^2)/(2R_dome^2))
        Δz = -D*(1 - z_strat/Lz) # uplift: reduce depth at top, taper to 0 at bottom
        g.node_points[i] = SVector{3, Float64}(x, y, z_strat + Δz)
    end

    # Petrophysical fields (per cell)
    nc = number_of_cells(g0)
    K = zeros(Float64, nc)
    ϕ = zeros(Float64, nc)

    k_means = (100.0, 200.0, 900.0)   # mD
    k_stds  = (30.0,  60.0,  90.0)    # mD
    ϕ_means = (0.18, 0.20, 0.22)
    ϕ_stds  = (0.18/4, 0.20/4, 0.22/4)

    μk = zeros(3); σk = zeros(3)
    μϕ = zeros(3); σϕ = zeros(3)
    for l in 1:3
        μk[l], σk[l] = lognormal_params(k_means[l], k_stds[l])
        μϕ[l], σϕ[l] = lognormal_params(ϕ_means[l], ϕ_stds[l])
    end

    md = 1e-3*darcy
    for c in 1:nc
        _, _, Kix = cell_ijk(g0, c)
        layer = Int(clamp(fld(Kix - 1, 10) + 1, 1, 3))
        K[c] = exp(μk[layer] + σk[layer]*randn())*md
        ϕ[c] = clamp(exp(μϕ[layer] + σϕ[layer]*randn()), 1e-3, 0.8)
    end

    domain = reservoir_domain(g, permeability = K, porosity = ϕ)

    # Wells
    injectors = [
        setup_vertical_well(domain, 1, 1, name = :I1),
        setup_vertical_well(domain, nx, 1, name = :I2),
        setup_vertical_well(domain, 1, ny, name = :I3),
        setup_vertical_well(domain, nx, ny, name = :I4)
    ]
    producers = [
        setup_vertical_well(domain, 50, 50, name = :P1),
        setup_vertical_well(domain, 35, 65, name = :P2),
        setup_vertical_well(domain, 70, 35, name = :P3)
    ]
    wells = vcat(injectors, producers)

    # Fluid system: water-oil, immiscible
    W = AqueousPhase()
    O = LiquidPhase()
    rhoS = [1000.0, 800.0].*(kg/m^3)
    sys = ImmiscibleSystem((W, O), reference_densities = rhoS)

    model, parameters = setup_reservoir_model(domain, sys, wells = wells, extra_out = true, backend = :csr)

    # Constant densities
    rho = ConstantCompressibilityDensities(sys, 1.0*bar, rhoS, [0.0, 0.0])
    replace_variables!(model, PhaseMassDensities = rho)

    # Relative permeabilities (Brooks-Corey)
    kr = BrooksCoreyRelativePermeabilities(sys, [2.0, 2.0], [0.2, 0.2])
    replace_variables!(reservoir_model(model), RelativePermeabilities = kr)

    # Viscosities (Pa*s)
    μ = parameters[:Reservoir][:PhaseViscosities]
    μ[1, :] .= 0.5e-3
    μ[2, :] .= 5.0e-3

    # Initial state
    state0 = setup_reservoir_state(model, Pressure = 150.0*bar, Saturations = [0.2, 0.8])

    # Schedule
    T = 10.0*year
    nstep = 120
    dt = fill(T/nstep, nstep)

    pv = pore_volume(model, parameters)
    PV = sum(pv)

    Qinj_tot = PV/T
    Qinj = Qinj_tot/4

    controls = Dict{Symbol, Any}()
    rate_target = TotalRateTarget(Qinj)
    for nm in (:I1, :I2, :I3, :I4)
        controls[nm] = InjectorControl(rate_target, [1.0, 0.0], density = 1000.0)
    end
    bhp_target = BottomHolePressureTarget(50.0*bar)
    for nm in (:P1, :P2, :P3)
        controls[nm] = ProducerControl(bhp_target)
    end
    forces = setup_reservoir_forces(model, control = controls)

    return (model = model, parameters = parameters, state0 = state0, dt = dt, forces = forces, PV = PV)
end

case = build_case()
@show case.PV
result = simulate_reservoir(case.state0, case.model, case.dt;
    parameters = case.parameters,
    forces = case.forces,
    info_level = 0,
    timesteps = :none,
    linear_solver = :bicgstab,
    precond = :cprw,
    rtol = 1e-5,
    tol_cnv = 1e-5
)
ws, states, t = result
@show length(states) t[end]/si_unit(:year)
println("Final avg pressure [bar] = ", mean(states[end][:Pressure])/si_unit(:bar))
println("Final avg Sw [-] = ", mean(states[end][:Saturations][1, :]))

```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: UndefVarError: `SVector` not defined in `Main`
Suggestion: check for spelling errors or missing imports.
Hint: a global variable of this name also exists in StaticArraysCore.
    - Also exported by StaticArrays (loaded but not imported in Main).

Stacktrace:
[1] build_case(; seed::Int64)
   @ Main ./none:53
 [2] build_case()
   @ Main ./none:11
 [3] top-level scope
   @ none:146
 [4] eval(m::Module, e::Any)
   @ Core ./boot.jl:489
 [5] exec_options(opts::Base.JLOptions)
   @ Base ./client.jl:283
 [6] _start()
   @ Base ./client.jl:550

_✗ Failed_

---

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nusing Random, LinearAlgebra, Statistics\nusing StaticArrays\n\nfunction lognormal_params(m, s)\n    σ2 = log(1 + (s^2)/(m^2))\n    σ = sqrt(σ2)\n    μ = log(m) - 0.5*σ2\n    return μ, σ\nend\n\nfunction build_case(; seed = 1234)\n    Random.seed!(seed)\n\n    # Units\n    darcy, kg, bar, year = si_units(:darcy, :kilogram, :bar, :year)\n\n    # Grid\n    nx, ny, nz = 100, 100, 30\n    Lx, Ly, Lz = 1000.0, 1000.0, 50.0\n    dims = (nx, ny, nz)\n    g0 = CartesianMesh(dims, (Lx, Ly, Lz))\n    g = UnstructuredMesh(g0, z_is_depth = true)\n\n    # Deformation parameters\n    A_und, λ_und = 2.0, 500.0\n    A_dome, R_dome = 30.0, 400.0\n    x0, y0 = Lx/2, Ly/2\n    z1, z2 = Lz/3, 2Lz/3\n\n    for i in eachindex(g.node_points)\n        x, y, z = g.node_points[i]\n        δ = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)\n        z1p = z1 + δ\n        z2p = z2 - δ\n        t1 = z1p\n        t2 = z2p - z1p\n        t3 = Lz - z2p\n        z_strat = if z <= z1\n            z*(t1/z1)\n        elseif z <= z2\n            z1p + (z - z1)*(t2/(z2 - z1))\n        else\n            z2p + (z - z2)*(t3/(Lz - z2))\n        end\n        D = A_dome*exp(-((x - x0)^2 + (y - y...
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
using Random, LinearAlgebra, Statistics
using StaticArrays

function lognormal_params(m, s)
    σ2 = log(1 + (s^2)/(m^2))
    σ = sqrt(σ2)
    μ = log(m) - 0.5*σ2
    return μ, σ
end

function build_case(; seed = 1234)
    Random.seed!(seed)

    # Units
    darcy, kg, bar, year = si_units(:darcy, :kilogram, :bar, :year)

    # Grid
    nx, ny, nz = 100, 100, 30
    Lx, Ly, Lz = 1000.0, 1000.0, 50.0
    dims = (nx, ny, nz)
    g0 = CartesianMesh(dims, (Lx, Ly, Lz))
    g = UnstructuredMesh(g0, z_is_depth = true)

    # Deformation parameters
    A_und, λ_und = 2.0, 500.0
    A_dome, R_dome = 30.0, 400.0
    x0, y0 = Lx/2, Ly/2
    z1, z2 = Lz/3, 2Lz/3

    for i in eachindex(g.node_points)
        x, y, z = g.node_points[i]
        δ = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)
        z1p = z1 + δ
        z2p = z2 - δ
        t1 = z1p
        t2 = z2p - z1p
        t3 = Lz - z2p
        z_strat = if z <= z1
            z*(t1/z1)
        elseif z <= z2
            z1p + (z - z1)*(t2/(z2 - z1))
        else
            z2p + (z - z2)*(t3/(Lz - z2))
        end
        D = A_dome*exp(-((x - x0)^2 + (y - y0)^2)/(2R_dome^2))
        Δz = -D*(1 - z_strat/Lz)
        g.node_points[i] = SVector{3, Float64}(x, y, z_strat + Δz)
    end

    # Petrophysical fields
    nc = number_of_cells(g0)
    K = zeros(Float64, nc)
    ϕ = zeros(Float64, nc)

    k_means = (100.0, 200.0, 900.0)
    k_stds  = (30.0,  60.0,  90.0)
    ϕ_means = (0.18, 0.20, 0.22)
    ϕ_stds  = (0.18/4, 0.20/4, 0.22/4)

    μk = zeros(3); σk = zeros(3)
    μϕ = zeros(3); σϕ = zeros(3)
    for l in 1:3
        μk[l], σk[l] = lognormal_params(k_means[l], k_stds[l])
        μϕ[l], σϕ[l] = lognormal_params(ϕ_means[l], ϕ_stds[l])
    end

    md = 1e-3*darcy
    for c in 1:nc
        _, _, kk = cell_ijk(g0, c)
        layer = Int(clamp(fld(kk - 1, 10) + 1, 1, 3))
        K[c] = exp(μk[layer] + σk[layer]*randn())*md
        ϕ[c] = clamp(exp(μϕ[layer] + σϕ[layer]*randn()), 1e-3, 0.8)
    end

    domain = reservoir_domain(g, permeability = K, porosity = ϕ)

    # Wells
    injectors = [
        setup_vertical_well(domain, 1, 1, name = :I1),
        setup_vertical_well(domain, nx, 1, name = :I2),
        setup_vertical_well(domain, 1, ny, name = :I3),
        setup_vertical_well(domain, nx, ny, name = :I4)
    ]
    producers = [
        setup_vertical_well(domain, 50, 50, name = :P1),
        setup_vertical_well(domain, 35, 65, name = :P2),
        setup_vertical_well(domain, 70, 35, name = :P3)
    ]
    wells = vcat(injectors, producers)

    # System: water-oil immiscible
    W = AqueousPhase()
    O = LiquidPhase()
    rhoS = [1000.0, 800.0].*(kg/m^3)
    sys = ImmiscibleSystem((W, O), reference_densities = rhoS)

    model, parameters = setup_reservoir_model(domain, sys, wells = wells, extra_out = true, backend = :csr)

    # Constant densities (no compressibility)
    rho = ConstantCompressibilityDensities(sys, 1.0*bar, rhoS, [0.0, 0.0])
    replace_variables!(model, PhaseMassDensities = rho)

    # Relperm
    kr = BrooksCoreyRelativePermeabilities(sys, [2.0, 2.0], [0.2, 0.2])
    replace_variables!(reservoir_model(model), RelativePermeabilities = kr)

    # Viscosities
    μ = parameters[:Reservoir][:PhaseViscosities]
    μ[1, :] .= 0.5e-3
    μ[2, :] .= 5.0e-3

    # Initial state
    state0 = setup_reservoir_state(model, Pressure = 150.0*bar, Saturations = [0.2, 0.8])

    # Schedule
    T = 10.0*year
    nstep = 120
    dt = fill(T/nstep, nstep)

    pv = pore_volume(model, parameters)
    PV = sum(pv)
    Qinj_tot = PV/T
    Qinj = Qinj_tot/4

    controls = Dict{Symbol, Any}()
    rate_target = TotalRateTarget(Qinj)
    for nm in (:I1, :I2, :I3, :I4)
        controls[nm] = InjectorControl(rate_target, [1.0, 0.0], density = 1000.0)
    end
    bhp_target = BottomHolePressureTarget(50.0*bar)
    for nm in (:P1, :P2, :P3)
        controls[nm] = ProducerControl(bhp_target)
    end
    forces = setup_reservoir_forces(model, control = controls)

    return (model = model, parameters = parameters, state0 = state0, dt = dt, forces = forces, PV = PV)
end

case = build_case()
@show case.PV
result = simulate_reservoir(case.state0, case.model, case.dt;
    parameters = case.parameters,
    forces = case.forces,
    info_level = 0,
    timesteps = :none,
    linear_solver = :bicgstab,
    precond = :cprw,
    rtol = 1e-5,
    tol_cnv = 1e-5
)
ws, states, t = result
@show length(states) t[end]/si_unit(:year)
println("Final avg pressure [bar] = ", mean(states[end][:Pressure])/si_unit(:bar))
println("Final avg Sw [-] = ", mean(states[end][:Saturations][1, :]))

```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: ArgumentError: Package StaticArrays not found in current path.
- Run `import Pkg; Pkg.add("StaticArrays")` to install the StaticArrays package.

Stacktrace:
[1] macro expansion
   @ ./loading.jl:2403 [inlined]
 [2] macro expansion
   @ ./lock.jl:376 [inlined]
 [3] __require(into::Module, mod::Symbol)
   @ Base ./loading.jl:2386
 [4] require(into::Module, mod::Symbol)
   @ Base ./loading.jl:2362
 [5] eval(m::Module, e::Any)
   @ Core ./boot.jl:489
 [6] exec_options(opts::Base.JLOptions)
   @ Base ./client.jl:283
 [7] _start()
   @ Base ./client.jl:550

_✗ Failed_

---

## Reasoning Summary

**Testing boundary conditions**

I'm checking the boundary conditions, making sure that there’s no flow by default. I need to include gravity; the g vector is usually on in JutulDarcy. They want pressure, not hydrostatic, at t=0, so I’ll set a uniform 150 bar. However, with gravity, hydrostatic conditions will develop quickly, but that’s acceptable. Now, I’ll fix StaticArrays and rerun the code with plain arrays while ensuring that node_points are mutable. Let's test this out!

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nusing Random, LinearAlgebra, Statistics\n\nfunction lognormal_params(m, s)\n    σ2 = log(1 + (s^2)/(m^2))\n    σ = sqrt(σ2)\n    μ = log(m) - 0.5*σ2\n    return μ, σ\nend\n\nfunction build_case(; seed = 1234)\n    Random.seed!(seed)\n\n    # Units\n    darcy, kg, bar, year = si_units(:darcy, :kilogram, :bar, :year)\n\n    # Grid\n    nx, ny, nz = 100, 100, 30\n    Lx, Ly, Lz = 1000.0, 1000.0, 50.0\n    dims = (nx, ny, nz)\n    g0 = CartesianMesh(dims, (Lx, Ly, Lz))\n    g = UnstructuredMesh(g0, z_is_depth = true)\n\n    # Deformation parameters\n    A_und, λ_und = 2.0, 500.0\n    A_dome, R_dome = 30.0, 400.0\n    x0, y0 = Lx/2, Ly/2\n    z1, z2 = Lz/3, 2Lz/3\n\n    for i in eachindex(g.node_points)\n        x, y, z = g.node_points[i]\n        δ = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)\n        z1p = z1 + δ\n        z2p = z2 - δ\n        t1 = z1p\n        t2 = z2p - z1p\n        t3 = Lz - z2p\n        z_strat = if z <= z1\n            z*(t1/z1)\n        elseif z <= z2\n            z1p + (z - z1)*(t2/(z2 - z1))\n        else\n            z2p + (z - z2)*(t3/(Lz - z2))\n        end\n        D = A_dome*exp(-((x - x0)^2 + (y - y0)^2)/(2R_dome^2))\n...
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
using Random, LinearAlgebra, Statistics

function lognormal_params(m, s)
    σ2 = log(1 + (s^2)/(m^2))
    σ = sqrt(σ2)
    μ = log(m) - 0.5*σ2
    return μ, σ
end

function build_case(; seed = 1234)
    Random.seed!(seed)

    # Units
    darcy, kg, bar, year = si_units(:darcy, :kilogram, :bar, :year)

    # Grid
    nx, ny, nz = 100, 100, 30
    Lx, Ly, Lz = 1000.0, 1000.0, 50.0
    dims = (nx, ny, nz)
    g0 = CartesianMesh(dims, (Lx, Ly, Lz))
    g = UnstructuredMesh(g0, z_is_depth = true)

    # Deformation parameters
    A_und, λ_und = 2.0, 500.0
    A_dome, R_dome = 30.0, 400.0
    x0, y0 = Lx/2, Ly/2
    z1, z2 = Lz/3, 2Lz/3

    for i in eachindex(g.node_points)
        x, y, z = g.node_points[i]
        δ = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)
        z1p = z1 + δ
        z2p = z2 - δ
        t1 = z1p
        t2 = z2p - z1p
        t3 = Lz - z2p
        z_strat = if z <= z1
            z*(t1/z1)
        elseif z <= z2
            z1p + (z - z1)*(t2/(z2 - z1))
        else
            z2p + (z - z2)*(t3/(Lz - z2))
        end
        D = A_dome*exp(-((x - x0)^2 + (y - y0)^2)/(2R_dome^2))
        Δz = -D*(1 - z_strat/Lz)
        g.node_points[i] = [x, y, z_strat + Δz]
    end

    # Petrophysical fields
    nc = number_of_cells(g0)
    K = zeros(Float64, nc)
    ϕ = zeros(Float64, nc)

    k_means = (100.0, 200.0, 900.0)
    k_stds  = (30.0,  60.0,  90.0)
    ϕ_means = (0.18, 0.20, 0.22)
    ϕ_stds  = (0.18/4, 0.20/4, 0.22/4)

    μk = zeros(3); σk = zeros(3)
    μϕ = zeros(3); σϕ = zeros(3)
    for l in 1:3
        μk[l], σk[l] = lognormal_params(k_means[l], k_stds[l])
        μϕ[l], σϕ[l] = lognormal_params(ϕ_means[l], ϕ_stds[l])
    end

    md = 1e-3*darcy
    for c in 1:nc
        _, _, kk = cell_ijk(g0, c)
        layer = Int(clamp(fld(kk - 1, 10) + 1, 1, 3))
        K[c] = exp(μk[layer] + σk[layer]*randn())*md
        ϕ[c] = clamp(exp(μϕ[layer] + σϕ[layer]*randn()), 1e-3, 0.8)
    end

    domain = reservoir_domain(g, permeability = K, porosity = ϕ)

    # Wells
    injectors = [
        setup_vertical_well(domain, 1, 1, name = :I1),
        setup_vertical_well(domain, nx, 1, name = :I2),
        setup_vertical_well(domain, 1, ny, name = :I3),
        setup_vertical_well(domain, nx, ny, name = :I4)
    ]
    producers = [
        setup_vertical_well(domain, 50, 50, name = :P1),
        setup_vertical_well(domain, 35, 65, name = :P2),
        setup_vertical_well(domain, 70, 35, name = :P3)
    ]
    wells = vcat(injectors, producers)

    # System: water-oil immiscible
    W = AqueousPhase()
    O = LiquidPhase()
    rhoS = [1000.0, 800.0].*(kg/m^3)
    sys = ImmiscibleSystem((W, O), reference_densities = rhoS)

    model, parameters = setup_reservoir_model(domain, sys, wells = wells, extra_out = true, backend = :csr)

    # Constant densities (no compressibility)
    rho = ConstantCompressibilityDensities(sys, 1.0*bar, rhoS, [0.0, 0.0])
    replace_variables!(model, PhaseMassDensities = rho)

    # Relperm
    kr = BrooksCoreyRelativePermeabilities(sys, [2.0, 2.0], [0.2, 0.2])
    replace_variables!(reservoir_model(model), RelativePermeabilities = kr)

    # Viscosities
    μ = parameters[:Reservoir][:PhaseViscosities]
    μ[1, :] .= 0.5e-3
    μ[2, :] .= 5.0e-3

    # Initial state
    state0 = setup_reservoir_state(model, Pressure = 150.0*bar, Saturations = [0.2, 0.8])

    # Schedule
    T = 10.0*year
    nstep = 120
    dt = fill(T/nstep, nstep)

    pv = pore_volume(model, parameters)
    PV = sum(pv)
    Qinj_tot = PV/T
    Qinj = Qinj_tot/4

    controls = Dict{Symbol, Any}()
    rate_target = TotalRateTarget(Qinj)
    for nm in (:I1, :I2, :I3, :I4)
        controls[nm] = InjectorControl(rate_target, [1.0, 0.0], density = 1000.0)
    end
    bhp_target = BottomHolePressureTarget(50.0*bar)
    for nm in (:P1, :P2, :P3)
        controls[nm] = ProducerControl(bhp_target)
    end
    forces = setup_reservoir_forces(model, control = controls)

    return (model = model, parameters = parameters, state0 = state0, dt = dt, forces = forces, PV = PV)
end

case = build_case()
@show case.PV
result = simulate_reservoir(case.state0, case.model, case.dt;
    parameters = case.parameters,
    forces = case.forces,
    info_level = 0,
    timesteps = :none,
    linear_solver = :bicgstab,
    precond = :cprw,
    rtol = 1e-5,
    tol_cnv = 1e-5
)
ws, states, t = result
@show length(states) t[end]/si_unit(:year)
println("Final avg pressure [bar] = ", mean(states[end][:Pressure])/si_unit(:bar))
println("Final avg Sw [-] = ", mean(states[end][:Saturations][1, :]))

```


---

#### Code Runner — `Code Runner`

**Output:**
Code failed!

ERROR: UndefVarError: `m` not defined in `Main`
Suggestion: check for spelling errors or missing imports.

Stacktrace:
[1] build_case(; seed::Int64)
   @ Main ./none:94
 [2] build_case()
   @ Main ./none:11
 [3] top-level scope
   @ none:139
 [4] eval(m::Module, e::Any)
   @ Core ./boot.jl:489
 [5] exec_options(opts::Base.JLOptions)
   @ Base ./client.jl:283
 [6] _start()
   @ Base ./client.jl:550

_✗ Failed_

---

## Reasoning Summary

**Correcting unit issues**

I see there's an error with the line about rhoS = [1000.0, 800.0]. I’m using the m variable from si_units, but I realized I only have darcy, kg, bar, and year. I need to include the meter unit too! It’s essential to incorporate meter in si_units as well. So I’ll make sure to use meter from si_units(:meter) and then rerun the calculation with that adjustment.

## Agent


### Tool Calls
**`run_julia_code`**
```json
{
  "code": "using Jutul, JutulDarcy\nusing Random, LinearAlgebra, Statistics\n\nfunction lognormal_params(m, s)\n    σ2 = log(1 + (s^2)/(m^2))\n    σ = sqrt(σ2)\n    μ = log(m) - 0.5*σ2\n    return μ, σ\nend\n\nfunction build_case(; seed = 1234)\n    Random.seed!(seed)\n\n    # Units\n    darcy, kg, meter, bar, year = si_units(:darcy, :kilogram, :meter, :bar, :year)\n\n    # Grid\n    nx, ny, nz = 100, 100, 30\n    Lx, Ly, Lz = 1000.0, 1000.0, 50.0\n    dims = (nx, ny, nz)\n    g0 = CartesianMesh(dims, (Lx, Ly, Lz))\n    g = UnstructuredMesh(g0, z_is_depth = true)\n\n    # Deformation parameters\n    A_und, λ_und = 2.0, 500.0\n    A_dome, R_dome = 30.0, 400.0\n    x0, y0 = Lx/2, Ly/2\n    z1, z2 = Lz/3, 2Lz/3\n\n    for i in eachindex(g.node_points)\n        x, y, z = g.node_points[i]\n        δ = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)\n        z1p = z1 + δ\n        z2p = z2 - δ\n        t1 = z1p\n        t2 = z2p - z1p\n        t3 = Lz - z2p\n        z_strat = if z <= z1\n            z*(t1/z1)\n        elseif z <= z2\n            z1p + (z - z1)*(t2/(z2 - z1))\n        else\n            z2p + (z - z2)*(t3/(Lz - z2))\n        end\n        D = A_dome*exp(-((x - x0)^2 + (y - y0)^2)...
```

---

#### Code Runner — `Code Runner`

**Code:**
```julia
using Jutul, JutulDarcy
using Random, LinearAlgebra, Statistics

function lognormal_params(m, s)
    σ2 = log(1 + (s^2)/(m^2))
    σ = sqrt(σ2)
    μ = log(m) - 0.5*σ2
    return μ, σ
end

function build_case(; seed = 1234)
    Random.seed!(seed)

    # Units
    darcy, kg, meter, bar, year = si_units(:darcy, :kilogram, :meter, :bar, :year)

    # Grid
    nx, ny, nz = 100, 100, 30
    Lx, Ly, Lz = 1000.0, 1000.0, 50.0
    dims = (nx, ny, nz)
    g0 = CartesianMesh(dims, (Lx, Ly, Lz))
    g = UnstructuredMesh(g0, z_is_depth = true)

    # Deformation parameters
    A_und, λ_und = 2.0, 500.0
    A_dome, R_dome = 30.0, 400.0
    x0, y0 = Lx/2, Ly/2
    z1, z2 = Lz/3, 2Lz/3

    for i in eachindex(g.node_points)
        x, y, z = g.node_points[i]
        δ = A_und*sin(2π*x/λ_und)*sin(2π*y/λ_und)
        z1p = z1 + δ
        z2p = z2 - δ
        t1 = z1p
        t2 = z2p - z1p
        t3 = Lz - z2p
        z_strat = if z <= z1
            z*(t1/z1)
        elseif z <= z2
            z1p + (z - z1)*(t2/(z2 - z1))
        else
            z2p + (z - z2)*(t3/(Lz - z2))
        end
        D = A_dome*exp(-((x - x0)^2 + (y - y0)^2)/(2R_dome^2))
        Δz = -D*(1 - z_strat/Lz)
        g.node_points[i] = [x, y, z_strat + Δz]
    end

    # Petrophysical fields
    nc = number_of_cells(g0)
    K = zeros(Float64, nc)
    ϕ = zeros(Float64, nc)

    k_means = (100.0, 200.0, 900.0)
    k_stds  = (30.0,  60.0,  90.0)
    ϕ_means = (0.18, 0.20, 0.22)
    ϕ_stds  = (0.18/4, 0.20/4, 0.22/4)

    μk = zeros(3); σk = zeros(3)
    μϕ = zeros(3); σϕ = zeros(3)
    for l in 1:3
        μk[l], σk[l] = lognormal_params(k_means[l], k_stds[l])
        μϕ[l], σϕ[l] = lognormal_params(ϕ_means[l], ϕ_stds[l])
    end

    md = 1e-3*darcy
    for c in 1:nc
        _, _, kk = cell_ijk(g0, c)
        layer = Int(clamp(fld(kk - 1, 10) + 1, 1, 3))
        K[c] = exp(μk[layer] + σk[layer]*randn())*md
        ϕ[c] = clamp(exp(μϕ[layer] + σϕ[layer]*randn()), 1e-3, 0.8)
    end

    domain = reservoir_domain(g, permeability = K, porosity = ϕ)

    # Wells
    injectors = [
        setup_vertical_well(domain, 1, 1, name = :I1),
        setup_vertical_well(domain, nx, 1, name = :I2),
        setup_vertical_well(domain, 1, ny, name = :I3),
        setup_vertical_well(domain, nx, ny, name = :I4)
    ]
    producers = [
        setup_vertical_well(domain, 50, 50, name = :P1),
        setup_vertical_well(domain, 35, 65, name = :P2),
        setup_vertical_well(domain, 70, 35, name = :P3)
    ]
    wells = vcat(injectors, producers)

    # System: water-oil immiscible
    W = AqueousPhase()
    O = LiquidPhase()
    rhoS = [1000.0, 800.0].*(kg/meter^3)
    sys = ImmiscibleSystem((W, O), reference_densities = rhoS)

    model, parameters = setup_reservoir_model(domain, sys, wells = wells, extra_out = true, backend = :csr)

    # Constant densities (no compressibility)
    rho = ConstantCompressibilityDensities(sys, 1.0*bar, rhoS, [0.0, 0.0])
    replace_variables!(model, PhaseMassDensities = rho)

    # Relperm
    kr = BrooksCoreyRelativePermeabilities(sys, [2.0, 2.0], [0.2, 0.2])
    replace_variables!(reservoir_model(model), RelativePermeabilities = kr)

    # Viscosities
    μ = parameters[:Reservoir][:PhaseViscosities]
    μ[1, :] .= 0.5e-3
    μ[2, :] .= 5.0e-3

    # Initial state
    state0 = setup_reservoir_state(model, Pressure = 150.0*bar, Saturations = [0.2, 0.8])

    # Schedule
    T = 10.0*year
    nstep = 120
    dt = fill(T/nstep, nstep)

    pv = pore_volume(model, parameters)
    PV = sum(pv)
    Qinj_tot = PV/T
    Qinj = Qinj_tot/4

    controls = Dict{Symbol, Any}()
    for nm in (:I1, :I2, :I3, :I4)
        controls[nm] = InjectorControl(TotalRateTarget(Qinj), [1.0, 0.0], density = 1000.0)
    end
    bhp_target = BottomHolePressureTarget(50.0*bar)
    for nm in (:P1, :P2, :P3)
        controls[nm] = ProducerControl(bhp_target)
    end
    forces = setup_reservoir_forces(model, control = controls)

    return (model = model, parameters = parameters, state0 = state0, dt = dt, forces = forces, PV = PV)
end

case = build_case()
@show case.PV
result = simulate_reservoir(case.state0, case.model, case.dt;
    parameters = case.parameters,
    forces = case.forces,
    info_level = 0,
    timesteps = :none,
    linear_solver = :bicgstab,
    precond = :cprw,
    rtol = 1e-5,
    tol_cnv = 1e-5
)
ws, states, t = result
@show length(states) t[end]/si_unit(:year)
println("Final avg pressure [bar] = ", mean(states[end][:Pressure])/si_unit(:bar))
println("Final avg Sw [-] = ", mean(states[end][:Saturations][1, :]))

```


